Analytic results for one-loop integrals in dimensional regularisation

We present a method to obtain analytic results in terms of multiple polylogarithms for one-loop triangle, box and pentagon integrals depending on an arbitrary number of scales and to any desired order in the Laurent expansion in the dimensional regulator $\varepsilon$. Our method leverages the fact that for $\varepsilon=0$ one-loop integrals compute volumes of simplices in hyperbolic spaces, which can always be evaluated in terms of polylogarithms using an algorithm recently introduced in pure mathematics. The higher orders in $\varepsilon$ can then be expressed as a one-fold integral involving the result for $\varepsilon=0$. Remarkably, we find that for up to five external legs, all integrals can be evaluated algorithmically in terms of polylogarithms using direct integration techniques, which, in particular, requires us to rationalise all appearing square roots. We also discuss how we can use the connection to hyperbolic geometry to perform the analytic continuation from the Euclidean region to other kinematic regions.

==> anc/results.wl <==
(* ::Package:: *)

(* ::Title:: *)
(*Results for Triangle, Box, and Pentagon Integrals*)


(* ::Subsection:: *)
(*General*)


<< PolyLogTools`


(*Gram Matrix Q*)
Q[i_,j_]/;i>j:=Q[j,i];
(*Special Orthoscheme \mathcal{Q} from main text*)
QQ[i_,j_]/;i>j:=QQ[i,i];
QQ[i_,j_]/;j>i:=QQ[j,j];

MakeMatrix[A_,N_]:=Table[A[i,j],{i,N},{j,N}];
ExtendedMatrix[A_]:=ArrayFlatten[{{A,1/2},{1/2,0}}];

(*Symanzik Polynomials*)
U[n_Integer]:=Sum[a[i],{i,n}];
F[n_Integer]:=Sum[Q[i,j]a[i]a[j],{i,n},{j,n}];

(*Orthoschemes labelled thorugh an index k*)
jSeq[i_,n_]:=Permutations[Range[n]][[i]];
QQReplace[Qmat_,k_]:=Module[{N=Length[Qmat]},MakeMatrix[QQ,N]/.QQ[i_,i_]:>(Det[Qmat[[jSeq[k,N][[;;i]],jSeq[k,N][[;;i]]]]]/(-4Det[Qmat[[jSeq[k,N][[;;i]],jSeq[k,N][[;;i]]]]//ExtendedMatrix])//FullSimplify)]
sgn[Qmat_,k_]:=Module[{ngon=Length[Qmat],Qmatp=ExtendedMatrix[Qmat]},Sign[Product[Signature[jSeq[k,ngon][[;;i]]],{i,ngon-1}]Product[Det[Qmatp[[jSeq[k,ngon][[;;i]],Union[jSeq[k,ngon][[;;i-1]],{ngon+1}]]]]/(-2)/Det[Qmatp[[jSeq[k,ngon][[;;i]],jSeq[k,ngon][[;;i]]]]//ExtendedMatrix],{i,ngon}]] ];

(*Antisymmetrizers*)
Antisymmetrize[expr_,vars_List,OptionsPattern[]]:=Module[{signCombinations,result},(*Generate all\[PlusMinus]1 combinations for the vars*)signCombinations=Tuples[{1,-1},Length[vars]];
result=Total[Map[Module[{rules,numNegative,sign,mapped},rules=Thread[vars->MapThread[If[#1==1,#2,-#2]&,{#,vars}]];
numNegative=Count[#,-1];
sign=(-1)^numNegative;
sign*(expr/. rules)]&,signCombinations]];
Expand[result]];


(* ::Text:: *)
(*- hat always denotes the quantity before antisymmetrization*)
(*- Infty is f(1-t) in fibration basis wrt t instead of f(t) (or v instead of t)*)


(* ::Subsection:: *)
(*Triangle*)


(* ::Text:: *)
(*Variables x and y from eq. (4.2)*)


xyrplTri={x->Sqrt[(QQ[2,2]-QQ[1,1])/QQ[2,2]],y->I Sqrt[(QQ[3,3]-QQ[2,2])/QQ[2,2]]};


(* ::Text:: *)
(*JhatFib[3,0] and resp. JFib[3,0] are J_ 3^4 (cQ_t) in a Fibtration basis wrt t *)
(*JhatFibInfty[3,0] and resp. JFibInfty[3,0] are J_ 3^4 (cQ_{1-t}) in a Fibtration basis wrt t*)
(*cf. eq. (4.11)*)


JhatFib[3,0] = -(G[1, x]*G[(-1 + y)/y, t]) - G[1, y]*G[y, x] - G[(-1 + y)/y, (-1 + x)/x, t] + G[y, 1, x];

JFib[3,0] = -(G[1, -x]*G[-((-1 - y)/y), t]) + G[1, x]*G[-((-1 - y)/y), t] + G[1, -x]*G[(-1 + y)/y, t] - G[1, x]*G[(-1 + y)/y, t] - G[1, -y]*G[-y, -x] + G[1, -y]*G[-y, x] + G[1, y]*G[y, -x] - G[1, y]*G[y, x] - G[-((-1 - y)/y), -((-1 - x)/x), t] + G[-((-1 - y)/y), (-1 + x)/x, t] + G[(-1 + y)/y, -((-1 - x)/x), t] - G[(-1 + y)/y, (-1 + x)/x, t] + G[-y, 1, -x] - G[-y, 1, x] - G[y, 1, -x] + G[y, 1, x];

JhatFibInfty[3,0] = -G[y^(-1), x^(-1), t];

JFibInfty[3,0] = -G[-y^(-1), -x^(-1), t] + G[-y^(-1), x^(-1), t] + G[y^(-1), -x^(-1), t] - G[y^(-1), x^(-1), t];


(* ::Text:: *)
(*We combine the eps=0 into our script J_N definition by defining it as minus the coefficient for eps^(-1) int the Laurent expansion of eq (3.34)*)
(*i.e. Jhat_N = sJhat[N,-1] eps^-1 + sJhat[N,0] + sJhat[N,1] eps^1 + ...*)


(*eq. (4.5)*)
sJhat[3,-1] = -((G[1, x] - G[1, y])*G[y, x]) + G[1, y, x];
Jhat[3,0] = -sJhat[3,-1];

sJ[3,-1] = -(G[1, -x]*G[-y, -x]) + G[1, -y]*G[-y, -x] + G[1, x]*G[-y, x] - G[1, -y]*G[-y, x] + G[1, -x]*G[y, -x] - G[1, y]*G[y, -x] - G[1, x]*G[y, x] + G[1, y]*G[y, x] + G[1, -y, -x] - G[1, -y, x] - G[1, y, -x] + G[1, y, x];
J[3,0] = -sJ[3,-1];

(*eq. (4.14)*)
sJhat[3,0] = -(G[y, x]*G[1, -1, y]) - G[y, x]*G[1, 1, y] + G[y, 1, -1, x] + G[y, 1, 1, x];

sJ[3,0] = -(G[-y, -x]*G[1, -1, -y]) + G[-y, x]*G[1, -1, -y] + G[y, -x]*G[1, -1, y] - G[y, x]*G[1, -1, y] - G[-y, -x]*G[1, 1, -y] + G[-y, x]*G[1, 1, -y] + G[y, -x]*G[1, 1, y] - G[y, x]*G[1, 1, y] + G[-y, 1, -1, -x] - G[-y, 1, -1, x] + G[-y, 1, 1, -x] - G[-y, 1, 1, x] - G[y, 1, -1, -x] + G[y, 1, -1, x] - G[y, 1, 1, -x] + G[y, 1, 1, x];

(*higher order eps*)
sJhat[3,1] = (Pi^2*G[1, y]*G[y, x])/6 - (Pi^2*G[y, 1, x])/6 + G[y, x]*G[1, -1, -1, y] + G[y, x]*G[1, -1, 1, y] + G[y, x]*G[1, 1, -1, y] + G[y, x]*G[1, 1, 1, y] - G[y, 1, -1, -1, x] - G[y, 1, -1, 1, x] - G[y, 1, 1, -1, x] - G[y, 1, 1, 1, x];

sJ[3,1] = (Pi^2*G[1, -y]*G[-y, -x])/6 - (Pi^2*G[1, -y]*G[-y, x])/6 - (Pi^2*G[1, y]*G[y, -x])/6 + (Pi^2*G[1, y]*G[y, x])/6 - (Pi^2*G[-y, 1, -x])/6 + (Pi^2*G[-y, 1, x])/6 + (Pi^2*G[y, 1, -x])/6 - (Pi^2*G[y, 1, x])/6 + G[-y, -x]*G[1, -1, -1, -y] - G[-y, x]*G[1, -1, -1, -y] - G[y, -x]*G[1, -1, -1, y] + G[y, x]*G[1, -1, -1, y] + G[-y, -x]*G[1, -1, 1, -y] - G[-y, x]*G[1, -1, 1, -y] - G[y, -x]*G[1, -1, 1, y] + G[y, x]*G[1, -1, 1, y] + G[-y, -x]*G[1, 1, -1, -y] - G[-y, x]*G[1, 1, -1, -y] - G[y, -x]*G[1, 1, -1, y] + G[y, x]*G[1, 1, -1, y] + G[-y, -x]*G[1, 1, 1, -y] - G[-y, x]*G[1, 1, 1, -y] - G[y, -x]*G[1, 1, 1, y] + G[y, x]*G[1, 1, 1, y] - G[-y, 1, -1, -1, -x] + G[-y, 1, -1, -1, x] - G[-y, 1, -1, 1, -x] + G[-y, 1, -1, 1, x] - G[-y, 1, 1, -1, -x] + G[-y, 1, 1, -1, x] - G[-y, 1, 1, 1, -x] + G[-y, 1, 1, 1, x] + G[y, 1, -1, -1, -x] - G[y, 1, -1, -1, x] + G[y, 1, -1, 1, -x] - G[y, 1, -1, 1, x] + G[y, 1, 1, -1, -x] - G[y, 1, 1, -1, x] + G[y, 1, 1, 1, -x] - G[y, 1, 1, 1, x];

sJhat[3,2] = -(1/6) \[Pi]^2 G[y,x] G[1,-1,y]-1/6 \[Pi]^2 G[y,x] G[1,1,y]+G[1,y] G[y,x] G[0,0,2,1]-G[y,1,x] G[0,0,2,1]+2 G[1,y] G[y,x] G[0,1,2,1]-2 G[y,1,x] G[0,1,2,1]+2 G[1,y] G[y,x] G[0,2,1,1]-2 G[y,1,x] G[0,2,1,1]-G[1,y] G[y,x] G[0,2,2,1]+G[y,1,x] G[0,2,2,1]+1/6 \[Pi]^2 G[y,1,-1,x]+1/6 \[Pi]^2 G[y,1,1,x]-G[y,x] G[1,-1,-1,-1,y]-G[y,x] G[1,-1,-1,1,y]-G[y,x] G[1,-1,1,-1,y]-G[y,x] G[1,-1,1,1,y]-G[y,x] G[1,1,-1,-1,y]-G[y,x] G[1,1,-1,1,y]-G[y,x] G[1,1,1,-1,y]-G[y,x] G[1,1,1,1,y]+G[y,1,-1,-1,-1,x]+G[y,1,-1,-1,1,x]+G[y,1,-1,1,-1,x]+G[y,1,-1,1,1,x]+G[y,1,1,-1,-1,x]+G[y,1,1,-1,1,x]+G[y,1,1,1,-1,x]+G[y,1,1,1,1,x]+1/12 \[Pi]^2 G[1,y] G[y,x] Log[2]-1/12 \[Pi]^2 G[y,1,x] Log[2]-G[1,y] G[y,x] Zeta[3]+G[y,1,x] Zeta[3];

sJ[3,2] = Antisymmetrize[sJhat[3,2],{x,y}];


(* ::Text:: *)
(*JTri is eps^epsorder coefficient in eq. (3.21) for the triangle integral (for one orthoscheme)*)


JTri[epsorder_]:=Module[{tmp=1/2Exp[eps EulerGamma] Omega[-2 eps]Pi^eps QQ[2,2]^(-eps)Sum[g[i]eps^i,{i,-1,2}]/.Omega[X_]:>2Pi^(X/2)/Gamma[X/2]//SeriesCoefficient[#,{eps,0,epsorder}]&//Expand},
tmp/.g[i_]:>sJ[3,i]
];


(* ::Text:: *)
(*Combining all orthoschemes*)


(* ::Text:: *)
(*Prefactor I/8/Sqrt[Abs[Det[Qmat//ExtendedMatrix]] comes from eq. (3.19)*)
(*sgn[Qmat,k] is eq. 3.12*)
(*QQReplace[Qmat,k] is eq. (3.8)*)
(*This is the integral I_3^{4-2eps} (Q) at eps^epsorder written as a sum of orthoschemes*)


ITri[Qmat_,epsorder_]:=Module[{ngon=3},I/8/Sqrt[Abs[Det[Qmat//ExtendedMatrix]]] Table[sgn[Qmat,k] JTri[epsorder]/.xyrplTri/.QQ[i_,j_]:>QQReplace[Qmat,k][[i,j]],{k,(ngon)!}]//Total];


(* ::Subsubsection:: *)
(*Analytic continuation*)


(* ::Text:: *)
(*Same conventions as before last entry in the arguments is the region*)
(*the last argument always denotes the region*)


(*eps^0*)
sJhat[3,-1,1] = -((G[1, x] - G[1, y])*G[y, x]) + G[1, y, x];

sJhat[3,-1,2] = G[1, x]*G[1, y] - G[1, x]*G[x, y] + G[1, y]*G[x, y] - G[0, 1, x] - G[0, 1, y] - G[1, x, y];

sJhat[3,-1,3] = (G[1, x] - G[1, y])*G[y, x] - G[1, y, x];

sJhat[3,-1,4] = -((G[1, x] - G[1, y])*G[y, x]) + G[1, y, x];

sJhat[3,-1,5] = -(G[1, xp]*G[1, yp]) - (G[0, Abs[xp]] - G[0, Abs[yp]])*G[xp, yp] + G[1, xp]*G[xp, yp] - G[1, yp]*G[xp, yp] - G[0, xp, yp] + G[1, xp, yp] - (I/2)*Pi*G[1, yp]*Sign[xp];

sJhat[3,-1,6] = -(((I/2)*Pi - G[0, Abs[y]] + G[1, x] - G[y, 1])*G[y, x]) + G[1, y, x];

sJhat[3,-1,7] = -(G[1, x]*G[1, y]) + G[1, x]*G[x, y] - G[1, y]*G[x, y] + G[0, 1, x] + G[0, 1, y] + G[1, x, y];

sJhat[3,-1,8] = G[1, x]*G[1, y] - G[1, x]*G[x, y] + G[1, y]*G[x, y] - G[0, 1, x] - G[0, 1, y] - G[1, x, y];

sJhat[3,-1,9] = -((G[0, Abs[xp]] - G[0, Abs[yp]])*G[yp, xp]) + G[1, xp]*G[yp, xp] - G[1, yp]*G[yp, xp] + G[0, yp, xp] - G[1, yp, xp] - (I/2)*Pi*G[1, yp]*Sign[xp] + (Pi^2*Sign[xp]*Sign[yp])/4;

sJhat[3,-1,10] = -(((I/2)*Pi - G[0, Abs[y]] + G[1, x] - G[y, 1])*G[y, x]) + G[1, y, x];

sJhat[3,-1,11] = -(G[1, x^(-1)]*G[1, y]) + (I/2)*Pi*G[x, y] + G[0, Abs[x]]*G[x, y] + G[1, x^(-1)]*G[x, y] - G[1, y]*G[x, y] + G[1, x, y] - (I/2)*Pi*G[1, y]*Sign[x];

sJhat[3,-1,12] = (I/2)*Pi*G[y^(-1), xp] - G[0, Abs[xp]]*G[y^(-1), xp] + G[1, xp]*G[y^(-1), xp] - G[1, y]*G[y^(-1), xp] + G[0, y^(-1), xp] - G[1, y^(-1), xp] - (I/2)*Pi*G[1, y]*Sign[xp];

sJ[3,-1,1] = -(G[1, -x]*G[-y, -x]) + G[1, -y]*G[-y, -x] + G[1, x]*G[-y, x] - G[1, -y]*G[-y, x] + G[1, -x]*G[y, -x] - G[1, y]*G[y, -x] - G[1, x]*G[y, x] + G[1, y]*G[y, x] + G[1, -y, -x] - G[1, -y, x] - G[1, y, -x] + G[1, y, x];

sJ[3,-1,2] = G[1, -x]*G[1, -y] - G[1, x]*G[1, -y] - G[1, -x]*G[1, y] + G[1, x]*G[1, y] - G[1, -x]*G[-x, -y] + G[1, -y]*G[-x, -y] + G[1, -x]*G[-x, y] - G[1, y]*G[-x, y] + G[1, x]*G[x, -y] - G[1, -y]*G[x, -y] - G[1, x]*G[x, y] + G[1, y]*G[x, y] - G[1, -x, -y] + G[1, -x, y] + G[1, x, -y] - G[1, x, y];

sJ[3,-1,3] = G[1, -x]*G[-y, -x] - G[1, -y]*G[-y, -x] - G[1, x]*G[-y, x] + G[1, -y]*G[-y, x] - G[1, -x]*G[y, -x] + G[1, y]*G[y, -x] + G[1, x]*G[y, x] - G[1, y]*G[y, x] - G[1, -y, -x] + G[1, -y, x] + G[1, y, -x] - G[1, y, x];

sJ[3,-1,4] = -(G[1, -x]*G[-y, -x]) + G[1, -y]*G[-y, -x] + G[1, x]*G[-y, x] - G[1, -y]*G[-y, x] + G[1, -x]*G[y, -x] - G[1, y]*G[y, -x] - G[1, x]*G[y, x] + G[1, y]*G[y, x] + G[1, -y, -x] - G[1, -y, x] - G[1, y, -x] + G[1, y, x];

sJ[3,-1,5] = I*Pi*G[1, -yp] - G[1, -xp]*G[1, -yp] + G[1, xp]*G[1, -yp] - I*Pi*G[1, yp] + G[1, -xp]*G[1, yp] - G[1, xp]*G[1, yp] - G[0, xp]*G[-xp, -yp] + G[0, yp]*G[-xp, -yp] + G[1, -xp]*G[-xp, -yp] - G[1, -yp]*G[-xp, -yp] + G[0, xp]*G[-xp, yp] - G[0, yp]*G[-xp, yp] - G[1, -xp]*G[-xp, yp] + G[1, yp]*G[-xp, yp] + G[0, xp]*G[xp, -yp] - G[0, yp]*G[xp, -yp] - G[1, xp]*G[xp, -yp] + G[1, -yp]*G[xp, -yp] - G[0, xp]*G[xp, yp] + G[0, yp]*G[xp, yp] + G[1, xp]*G[xp, yp] - G[1, yp]*G[xp, yp] - G[0, -xp, -yp] + G[0, -xp, yp] + G[0, xp, -yp] - G[0, xp, yp] + G[1, -xp, -yp] - G[1, -xp, yp] - G[1, xp, -yp] + G[1, xp, yp];

sJ[3,-1,6] = (-1/2*I)*Pi*G[-y, -x] + G[0, y]*G[-y, -x] - G[1, -x]*G[-y, -x] + G[-y, 1]*G[-y, -x] + (I/2)*Pi*G[-y, x] - G[0, y]*G[-y, x] + G[1, x]*G[-y, x] - G[-y, 1]*G[-y, x] + (I/2)*Pi*G[y, -x] - G[0, y]*G[y, -x] + G[1, -x]*G[y, -x] - G[y, 1]*G[y, -x] - (I/2)*Pi*G[y, x] + G[0, y]*G[y, x] - G[1, x]*G[y, x] + G[y, 1]*G[y, x] + G[1, -y, -x] - G[1, -y, x] - G[1, y, -x] + G[1, y, x];

sJ[3,-1,7] = -(G[1, -x]*G[1, -y]) + G[1, x]*G[1, -y] + G[1, -x]*G[1, y] - G[1, x]*G[1, y] + G[1, -x]*G[-x, -y] - G[1, -y]*G[-x, -y] - G[1, -x]*G[-x, y] + G[1, y]*G[-x, y] - G[1, x]*G[x, -y] + G[1, -y]*G[x, -y] + G[1, x]*G[x, y] - G[1, y]*G[x, y] + G[1, -x, -y] - G[1, -x, y] - G[1, x, -y] + G[1, x, y];

sJ[3,-1,8] = G[1, -x]*G[1, -y] - G[1, x]*G[1, -y] - G[1, -x]*G[1, y] + G[1, x]*G[1, y] - G[1, -x]*G[-x, -y] + G[1, -y]*G[-x, -y] + G[1, -x]*G[-x, y] - G[1, y]*G[-x, y] + G[1, x]*G[x, -y] - G[1, -y]*G[x, -y] - G[1, x]*G[x, y] + G[1, y]*G[x, y] - G[1, -x, -y] + G[1, -x, y] + G[1, x, -y] - G[1, x, y];

sJ[3,-1,9] = Pi^2 + I*Pi*G[1, -yp] - I*Pi*G[1, yp] - G[0, xp]*G[-yp, -xp] + G[0, yp]*G[-yp, -xp] + G[1, -xp]*G[-yp, -xp] - G[1, -yp]*G[-yp, -xp] + G[0, xp]*G[-yp, xp] - G[0, yp]*G[-yp, xp] - G[1, xp]*G[-yp, xp] + G[1, -yp]*G[-yp, xp] + G[0, xp]*G[yp, -xp] - G[0, yp]*G[yp, -xp] - G[1, -xp]*G[yp, -xp] + G[1, yp]*G[yp, -xp] - G[0, xp]*G[yp, xp] + G[0, yp]*G[yp, xp] + G[1, xp]*G[yp, xp] - G[1, yp]*G[yp, xp] + G[0, -yp, -xp] - G[0, -yp, xp] - G[0, yp, -xp] + G[0, yp, xp] - G[1, -yp, -xp] + G[1, -yp, xp] + G[1, yp, -xp] - G[1, yp, xp];

sJ[3,-1,10] = (-1/2*I)*Pi*G[-y, -x] + G[0, y]*G[-y, -x] - G[1, -x]*G[-y, -x] + G[-y, 1]*G[-y, -x] + (I/2)*Pi*G[-y, x] - G[0, y]*G[-y, x] + G[1, x]*G[-y, x] - G[-y, 1]*G[-y, x] + (I/2)*Pi*G[y, -x] - G[0, y]*G[y, -x] + G[1, -x]*G[y, -x] - G[y, 1]*G[y, -x] - (I/2)*Pi*G[y, x] + G[0, y]*G[y, x] - G[1, x]*G[y, x] + G[y, 1]*G[y, x] + G[1, -y, -x] - G[1, -y, x] - G[1, y, -x] + G[1, y, x];

sJ[3,-1,11] = I*Pi*G[1, -y] - I*Pi*G[1, y] - G[1, -y]*G[-x, 1] + G[1, y]*G[-x, 1] + (I/2)*Pi*G[-x, -y] + G[0, x]*G[-x, -y] - G[1, -y]*G[-x, -y] + G[-x, 1]*G[-x, -y] - (I/2)*Pi*G[-x, y] - G[0, x]*G[-x, y] + G[1, y]*G[-x, y] - G[-x, 1]*G[-x, y] + G[1, -y]*G[x, 1] - G[1, y]*G[x, 1] - (I/2)*Pi*G[x, -y] - G[0, x]*G[x, -y] + G[1, -y]*G[x, -y] - G[x, 1]*G[x, -y] + (I/2)*Pi*G[x, y] + G[0, x]*G[x, y] - G[1, y]*G[x, y] + G[x, 1]*G[x, y] + G[1, -x, -y] - G[1, -x, y] - G[1, x, -y] + G[1, x, y];

sJ[3,-1,12] = I*Pi*G[1, -y] - I*Pi*G[1, y] + (I/2)*Pi*G[-y^(-1), -xp] - G[0, xp]*G[-y^(-1), -xp] + G[1, -xp]*G[-y^(-1), -xp] - G[1, -y]*G[-y^(-1), -xp] - (I/2)*Pi*G[-y^(-1), xp] + G[0, xp]*G[-y^(-1), xp] - G[1, xp]*G[-y^(-1), xp] + G[1, -y]*G[-y^(-1), xp] - (I/2)*Pi*G[y^(-1), -xp] + G[0, xp]*G[y^(-1), -xp] - G[1, -xp]*G[y^(-1), -xp] + G[1, y]*G[y^(-1), -xp] + (I/2)*Pi*G[y^(-1), xp] - G[0, xp]*G[y^(-1), xp] + G[1, xp]*G[y^(-1), xp] - G[1, y]*G[y^(-1), xp] + G[0, -y^(-1), -xp] - G[0, -y^(-1), xp] - G[0, y^(-1), -xp] + G[0, y^(-1), xp] - G[1, -y^(-1), -xp] + G[1, -y^(-1), xp] + G[1, y^(-1), -xp] - G[1, y^(-1), xp];

(*eps^1*)
sJ[3,0,1] = -(G[-y, -x]*G[1, -1, -y]) + G[-y, x]*G[1, -1, -y] + G[y, -x]*G[1, -1, y] - G[y, x]*G[1, -1, y] - G[-y, -x]*G[1, 1, -y] + G[-y, x]*G[1, 1, -y] + G[y, -x]*G[1, 1, y] - G[y, x]*G[1, 1, y] + G[-y, 1, -1, -x] - G[-y, 1, -1, x] + G[-y, 1, 1, -x] - G[-y, 1, 1, x] - G[y, 1, -1, -x] + G[y, 1, -1, x] - G[y, 1, 1, -x] + G[y, 1, 1, x];

sJ[3,0,2] = G[1, -y]*G[0, -1, -x] - G[1, y]*G[0, -1, -x] - G[1, -y]*G[0, -1, x] + G[1, y]*G[0, -1, x] + G[1, -y]*G[0, 1, -x] - G[1, y]*G[0, 1, -x] - G[1, -y]*G[0, 1, x] + G[1, y]*G[0, 1, x] - G[1, -y]*G[1, -1, -x] + G[1, y]*G[1, -1, -x] + G[-x, -y]*G[1, -1, -x] - G[-x, y]*G[1, -1, -x] + G[1, -y]*G[1, -1, x] - G[1, y]*G[1, -1, x] - G[x, -y]*G[1, -1, x] + G[x, y]*G[1, -1, x] - G[-1, -x]*G[1, -1, -y] + G[-1, x]*G[1, -1, -y] - G[-x, -y]*G[1, -1, -y] + G[x, -y]*G[1, -1, -y] + G[-1, -x]*G[1, -1, y] - G[-1, x]*G[1, -1, y] + G[-x, y]*G[1, -1, y] - G[x, y]*G[1, -1, y] - G[1, -y]*G[1, 1, -x] + G[1, y]*G[1, 1, -x] + G[-x, -y]*G[1, 1, -x] - G[-x, y]*G[1, 1, -x] + G[1, -y]*G[1, 1, x] - G[1, y]*G[1, 1, x] - G[x, -y]*G[1, 1, x] + G[x, y]*G[1, 1, x] - G[1, -x]*G[1, 1, -y] + G[1, x]*G[1, 1, -y] - G[-x, -y]*G[1, 1, -y] + G[x, -y]*G[1, 1, -y] + G[1, -x]*G[1, 1, y] - G[1, x]*G[1, 1, y] + G[-x, y]*G[1, 1, y] - G[x, y]*G[1, 1, y] + G[-1, -x]*G[1, -x, -y] + G[1, -x]*G[1, -x, -y] - G[-1, -x]*G[1, -x, y] - G[1, -x]*G[1, -x, y] - G[-1, x]*G[1, x, -y] - G[1, x]*G[1, x, -y] + G[-1, x]*G[1, x, y] + G[1, x]*G[1, x, y] + G[1, -1, -x, -y] - G[1, -1, -x, y] - G[1, -1, x, -y] + G[1, -1, x, y] + G[1, 1, -x, -y] - G[1, 1, -x, y] - G[1, 1, x, -y] + G[1, 1, x, y];

sJ[3,0,3] = G[-y, -x]*G[1, -1, -y] - G[-y, x]*G[1, -1, -y] - G[y, -x]*G[1, -1, y] + G[y, x]*G[1, -1, y] + G[-y, -x]*G[1, 1, -y] - G[-y, x]*G[1, 1, -y] - G[y, -x]*G[1, 1, y] + G[y, x]*G[1, 1, y] - G[-y, 1, -1, -x] + G[-y, 1, -1, x] - G[-y, 1, 1, -x] + G[-y, 1, 1, x] + G[y, 1, -1, -x] - G[y, 1, -1, x] + G[y, 1, 1, -x] - G[y, 1, 1, x];

sJ[3,0,4] = -(G[-y, -x]*G[1, -1, -y]) + G[-y, x]*G[1, -1, -y] + G[y, -x]*G[1, -1, y] - G[y, x]*G[1, -1, y] - G[-y, -x]*G[1, 1, -y] + G[-y, x]*G[1, 1, -y] + G[y, -x]*G[1, 1, y] - G[y, x]*G[1, 1, y] + G[-y, 1, -1, -x] - G[-y, 1, -1, x] + G[-y, 1, 1, -x] - G[-y, 1, 1, x] - G[y, 1, -1, -x] + G[y, 1, -1, x] - G[y, 1, 1, -x] + G[y, 1, 1, x];

sJ[3,0,5] = I*Pi*G[-1, xp]*G[-1, yp] - (2*I)*Pi*G[-1, yp]*G[0, 2] - 2*G[-1, xp]*G[-1, yp]*G[0, xp] - I*Pi*G[-1, yp]*G[1, xp] + 2*G[-1, yp]*G[0, xp]*G[1, xp] - I*Pi*G[-1, xp]*G[1, yp] + (2*I)*Pi*G[0, 2]*G[1, yp] + 2*G[-1, xp]*G[0, xp]*G[1, yp] + I*Pi*G[1, xp]*G[1, yp] - 2*G[0, xp]*G[1, xp]*G[1, yp] + I*Pi*G[-1, xp]*G[-xp, yp] - I*Pi*G[-1, yp]*G[-xp, yp] - (2*I)*Pi*G[0, xp]*G[-xp, yp] - 2*G[-1, xp]*G[0, xp]*G[-xp, yp] + (2*I)*Pi*G[0, yp]*G[-xp, yp] + 2*G[-1, yp]*G[0, yp]*G[-xp, yp] + I*Pi*G[1, xp]*G[-xp, yp] - 2*G[0, xp]*G[1, xp]*G[-xp, yp] - I*Pi*G[1, yp]*G[-xp, yp] + 2*G[0, yp]*G[1, yp]*G[-xp, yp] - I*Pi*G[-1, xp]*G[xp, yp] + I*Pi*G[-1, yp]*G[xp, yp] + (2*I)*Pi*G[0, xp]*G[xp, yp] + 2*G[-1, xp]*G[0, xp]*G[xp, yp] - (2*I)*Pi*G[0, yp]*G[xp, yp] - 2*G[-1, yp]*G[0, yp]*G[xp, yp] - I*Pi*G[1, xp]*G[xp, yp] + 2*G[0, xp]*G[1, xp]*G[xp, yp] + I*Pi*G[1, yp]*G[xp, yp] - 2*G[0, yp]*G[1, yp]*G[xp, yp] + G[-1, yp]*G[-1, -1, xp] - G[1, yp]*G[-1, -1, xp] + G[-xp, yp]*G[-1, -1, xp] - G[xp, yp]*G[-1, -1, xp] - I*Pi*G[-1, -1, yp] + G[-1, xp]*G[-1, -1, yp] - G[1, xp]*G[-1, -1, yp] - G[-xp, yp]*G[-1, -1, yp] + G[xp, yp]*G[-1, -1, yp] + G[-1, yp]*G[-1, 1, xp] - G[1, yp]*G[-1, 1, xp] + G[-xp, yp]*G[-1, 1, xp] - G[xp, yp]*G[-1, 1, xp] + I*Pi*G[-1, 1, yp] - G[-1, xp]*G[-1, 1, yp] + G[1, xp]*G[-1, 1, yp] - G[-xp, yp]*G[-1, 1, yp] + G[xp, yp]*G[-1, 1, yp] + I*Pi*G[-1, -xp, yp] + G[-1, xp]*G[-1, -xp, yp] - 2*G[0, xp]*G[-1, -xp, yp] + G[1, xp]*G[-1, -xp, yp] - I*Pi*G[-1, xp, yp] - G[-1, xp]*G[-1, xp, yp] + 2*G[0, xp]*G[-1, xp, yp] - G[1, xp]*G[-1, xp, yp] + 2*G[-1, yp]*G[0, -1, xp] - 2*G[1, yp]*G[0, -1, xp] + (2*I)*Pi*G[0, -1, yp] - 2*G[-1, xp]*G[0, -1, yp] + 2*G[1, xp]*G[0, -1, yp] + 4*G[-xp, yp]*G[0, 0, xp] - 4*G[xp, yp]*G[0, 0, xp] - 4*G[-xp, yp]*G[0, 0, yp] + 4*G[xp, yp]*G[0, 0, yp] - 2*G[-1, yp]*G[0, 1, xp] + 2*G[1, yp]*G[0, 1, xp] - (2*I)*Pi*G[0, 1, yp] + 2*G[-1, xp]*G[0, 1, yp] - 2*G[1, xp]*G[0, 1, yp] - (2*I)*Pi*G[0, -xp, yp] - 2*G[-1, xp]*G[0, -xp, yp] + 4*G[0, xp]*G[0, -xp, yp] - 2*G[1, xp]*G[0, -xp, yp] + (2*I)*Pi*G[0, xp, yp] + 2*G[-1, xp]*G[0, xp, yp] - 4*G[0, xp]*G[0, xp, yp] + 2*G[1, xp]*G[0, xp, yp] - G[-1, yp]*G[1, -1, xp] + G[1, yp]*G[1, -1, xp] + G[-xp, yp]*G[1, -1, xp] - G[xp, yp]*G[1, -1, xp] - I*Pi*G[1, -1, yp] + G[-1, xp]*G[1, -1, yp] - G[1, xp]*G[1, -1, yp] - G[-xp, yp]*G[1, -1, yp] + G[xp, yp]*G[1, -1, yp] - G[-1, yp]*G[1, 1, xp] + G[1, yp]*G[1, 1, xp] + G[-xp, yp]*G[1, 1, xp] - G[xp, yp]*G[1, 1, xp] + I*Pi*G[1, 1, yp] - G[-1, xp]*G[1, 1, yp] + G[1, xp]*G[1, 1, yp] - G[-xp, yp]*G[1, 1, yp] + G[xp, yp]*G[1, 1, yp] + I*Pi*G[1, -xp, yp] + G[-1, xp]*G[1, -xp, yp] - 2*G[0, xp]*G[1, -xp, yp] + G[1, xp]*G[1, -xp, yp] - I*Pi*G[1, xp, yp] - G[-1, xp]*G[1, xp, yp] + 2*G[0, xp]*G[1, xp, yp] - G[1, xp]*G[1, xp, yp] + G[-1, -1, -xp, yp] - G[-1, -1, xp, yp] - 2*G[-1, 0, -xp, yp] + 2*G[-1, 0, xp, yp] + G[-1, 1, -xp, yp] - G[-1, 1, xp, yp] - 2*G[0, -1, -xp, yp] + 2*G[0, -1, xp, yp] + 4*G[0, 0, -xp, yp] - 4*G[0, 0, xp, yp] - 2*G[0, 1, -xp, yp] + 2*G[0, 1, xp, yp] + G[1, -1, -xp, yp] - G[1, -1, xp, yp] - 2*G[1, 0, -xp, yp] + 2*G[1, 0, xp, yp] + G[1, 1, -xp, yp] - G[1, 1, xp, yp];

sJ[3,0,6] = -1/2*(Pi^2*G[-yp^(-1), x]) - I*Pi*G[-1, yp]*G[-yp^(-1), x] + (2*I)*Pi*G[0, yp]*G[-yp^(-1), x] - 2*G[-1, yp]*G[0, yp]*G[-yp^(-1), x] - I*Pi*G[1, yp]*G[-yp^(-1), x] - 2*G[0, yp]*G[1, yp]*G[-yp^(-1), x] + (Pi^2*G[yp^(-1), x])/2 + I*Pi*G[-1, yp]*G[yp^(-1), x] - (2*I)*Pi*G[0, yp]*G[yp^(-1), x] + 2*G[-1, yp]*G[0, yp]*G[yp^(-1), x] + I*Pi*G[1, yp]*G[yp^(-1), x] + 2*G[0, yp]*G[1, yp]*G[yp^(-1), x] + G[-yp^(-1), x]*G[-1, -1, yp] - G[yp^(-1), x]*G[-1, -1, yp] + G[-yp^(-1), x]*G[-1, 1, yp] - G[yp^(-1), x]*G[-1, 1, yp] + 4*G[-yp^(-1), x]*G[0, 0, yp] - 4*G[yp^(-1), x]*G[0, 0, yp] + G[-yp^(-1), x]*G[1, -1, yp] - G[yp^(-1), x]*G[1, -1, yp] + G[-yp^(-1), x]*G[1, 1, yp] - G[yp^(-1), x]*G[1, 1, yp] - G[-yp^(-1), -1, -1, x] - G[-yp^(-1), -1, 1, x] - G[-yp^(-1), 1, -1, x] - G[-yp^(-1), 1, 1, x] + G[yp^(-1), -1, -1, x] + G[yp^(-1), -1, 1, x] + G[yp^(-1), 1, -1, x] + G[yp^(-1), 1, 1, x];

sJ[3,0,7] = -(G[1, -y]*G[0, -1, -x]) + G[1, y]*G[0, -1, -x] + G[1, -y]*G[0, -1, x] - G[1, y]*G[0, -1, x] - G[1, -y]*G[0, 1, -x] + G[1, y]*G[0, 1, -x] + G[1, -y]*G[0, 1, x] - G[1, y]*G[0, 1, x] + G[1, -y]*G[1, -1, -x] - G[1, y]*G[1, -1, -x] - G[-x, -y]*G[1, -1, -x] + G[-x, y]*G[1, -1, -x] - G[1, -y]*G[1, -1, x] + G[1, y]*G[1, -1, x] + G[x, -y]*G[1, -1, x] - G[x, y]*G[1, -1, x] + G[-1, -x]*G[1, -1, -y] - G[-1, x]*G[1, -1, -y] + G[-x, -y]*G[1, -1, -y] - G[x, -y]*G[1, -1, -y] - G[-1, -x]*G[1, -1, y] + G[-1, x]*G[1, -1, y] - G[-x, y]*G[1, -1, y] + G[x, y]*G[1, -1, y] + G[1, -y]*G[1, 1, -x] - G[1, y]*G[1, 1, -x] - G[-x, -y]*G[1, 1, -x] + G[-x, y]*G[1, 1, -x] - G[1, -y]*G[1, 1, x] + G[1, y]*G[1, 1, x] + G[x, -y]*G[1, 1, x] - G[x, y]*G[1, 1, x] + G[1, -x]*G[1, 1, -y] - G[1, x]*G[1, 1, -y] + G[-x, -y]*G[1, 1, -y] - G[x, -y]*G[1, 1, -y] - G[1, -x]*G[1, 1, y] + G[1, x]*G[1, 1, y] - G[-x, y]*G[1, 1, y] + G[x, y]*G[1, 1, y] - G[-1, -x]*G[1, -x, -y] - G[1, -x]*G[1, -x, -y] + G[-1, -x]*G[1, -x, y] + G[1, -x]*G[1, -x, y] + G[-1, x]*G[1, x, -y] + G[1, x]*G[1, x, -y] - G[-1, x]*G[1, x, y] - G[1, x]*G[1, x, y] - G[1, -1, -x, -y] + G[1, -1, -x, y] + G[1, -1, x, -y] - G[1, -1, x, y] - G[1, 1, -x, -y] + G[1, 1, -x, y] + G[1, 1, x, -y] - G[1, 1, x, y];

sJ[3,0,8] = G[1, -y]*G[0, -1, -x] - G[1, y]*G[0, -1, -x] - G[1, -y]*G[0, -1, x] + G[1, y]*G[0, -1, x] + G[1, -y]*G[0, 1, -x] - G[1, y]*G[0, 1, -x] - G[1, -y]*G[0, 1, x] + G[1, y]*G[0, 1, x] - G[1, -y]*G[1, -1, -x] + G[1, y]*G[1, -1, -x] + G[-x, -y]*G[1, -1, -x] - G[-x, y]*G[1, -1, -x] + G[1, -y]*G[1, -1, x] - G[1, y]*G[1, -1, x] - G[x, -y]*G[1, -1, x] + G[x, y]*G[1, -1, x] - G[-1, -x]*G[1, -1, -y] + G[-1, x]*G[1, -1, -y] - G[-x, -y]*G[1, -1, -y] + G[x, -y]*G[1, -1, -y] + G[-1, -x]*G[1, -1, y] - G[-1, x]*G[1, -1, y] + G[-x, y]*G[1, -1, y] - G[x, y]*G[1, -1, y] - G[1, -y]*G[1, 1, -x] + G[1, y]*G[1, 1, -x] + G[-x, -y]*G[1, 1, -x] - G[-x, y]*G[1, 1, -x] + G[1, -y]*G[1, 1, x] - G[1, y]*G[1, 1, x] - G[x, -y]*G[1, 1, x] + G[x, y]*G[1, 1, x] - G[1, -x]*G[1, 1, -y] + G[1, x]*G[1, 1, -y] - G[-x, -y]*G[1, 1, -y] + G[x, -y]*G[1, 1, -y] + G[1, -x]*G[1, 1, y] - G[1, x]*G[1, 1, y] + G[-x, y]*G[1, 1, y] - G[x, y]*G[1, 1, y] + G[-1, -x]*G[1, -x, -y] + G[1, -x]*G[1, -x, -y] - G[-1, -x]*G[1, -x, y] - G[1, -x]*G[1, -x, y] - G[-1, x]*G[1, x, -y] - G[1, x]*G[1, x, -y] + G[-1, x]*G[1, x, y] + G[1, x]*G[1, x, y] + G[1, -1, -x, -y] - G[1, -1, -x, y] - G[1, -1, x, -y] + G[1, -1, x, y] + G[1, 1, -x, -y] - G[1, 1, -x, y] - G[1, 1, x, -y] + G[1, 1, x, y];

sJ[3,0,9] = (-I)*Pi^3 - Pi^2*G[-1, yp] - (2*I)*Pi*G[-1, yp]*G[0, 2] + 2*Pi^2*G[0, yp] - Pi^2*G[1, yp] + (2*I)*Pi*G[0, 2]*G[1, yp] - I*Pi*G[-1, yp]*G[-yp, xp] - (2*I)*Pi*G[0, xp]*G[-yp, xp] + (2*I)*Pi*G[0, yp]*G[-yp, xp] + 2*G[-1, yp]*G[0, yp]*G[-yp, xp] - I*Pi*G[1, yp]*G[-yp, xp] + 2*G[0, yp]*G[1, yp]*G[-yp, xp] + I*Pi*G[-1, yp]*G[yp, xp] + (2*I)*Pi*G[0, xp]*G[yp, xp] - (2*I)*Pi*G[0, yp]*G[yp, xp] - 2*G[-1, yp]*G[0, yp]*G[yp, xp] + I*Pi*G[1, yp]*G[yp, xp] - 2*G[0, yp]*G[1, yp]*G[yp, xp] - I*Pi*G[-1, -1, yp] - G[-yp, xp]*G[-1, -1, yp] + G[yp, xp]*G[-1, -1, yp] + I*Pi*G[-1, 1, yp] - G[-yp, xp]*G[-1, 1, yp] + G[yp, xp]*G[-1, 1, yp] + (2*I)*Pi*G[0, -1, yp] + 4*G[-yp, xp]*G[0, 0, xp] - 4*G[yp, xp]*G[0, 0, xp] - 4*G[-yp, xp]*G[0, 0, yp] + 4*G[yp, xp]*G[0, 0, yp] - (2*I)*Pi*G[0, 1, yp] + (2*I)*Pi*G[0, -yp, xp] - 4*G[0, xp]*G[0, -yp, xp] - (2*I)*Pi*G[0, yp, xp] + 4*G[0, xp]*G[0, yp, xp] - I*Pi*G[1, -1, yp] - G[-yp, xp]*G[1, -1, yp] + G[yp, xp]*G[1, -1, yp] + I*Pi*G[1, 1, yp] - G[-yp, xp]*G[1, 1, yp] + G[yp, xp]*G[1, 1, yp] + I*Pi*G[-yp, -1, xp] - 2*G[0, xp]*G[-yp, -1, xp] + I*Pi*G[-yp, 1, xp] - 2*G[0, xp]*G[-yp, 1, xp] - I*Pi*G[yp, -1, xp] + 2*G[0, xp]*G[yp, -1, xp] - I*Pi*G[yp, 1, xp] + 2*G[0, xp]*G[yp, 1, xp] + 4*G[0, 0, -yp, xp] - 4*G[0, 0, yp, xp] + 2*G[0, -yp, -1, xp] + 2*G[0, -yp, 1, xp] - 2*G[0, yp, -1, xp] - 2*G[0, yp, 1, xp] + G[-yp, -1, -1, xp] + G[-yp, -1, 1, xp] + G[-yp, 1, -1, xp] + G[-yp, 1, 1, xp] - G[yp, -1, -1, xp] - G[yp, -1, 1, xp] - G[yp, 1, -1, xp] - G[yp, 1, 1, xp];

sJ[3,0,10] = -1/2*(Pi^2*G[-yp^(-1), x]) - I*Pi*G[-1, yp]*G[-yp^(-1), x] + (2*I)*Pi*G[0, yp]*G[-yp^(-1), x] - 2*G[-1, yp]*G[0, yp]*G[-yp^(-1), x] - I*Pi*G[1, yp]*G[-yp^(-1), x] - 2*G[0, yp]*G[1, yp]*G[-yp^(-1), x] + (Pi^2*G[yp^(-1), x])/2 + I*Pi*G[-1, yp]*G[yp^(-1), x] - (2*I)*Pi*G[0, yp]*G[yp^(-1), x] + 2*G[-1, yp]*G[0, yp]*G[yp^(-1), x] + I*Pi*G[1, yp]*G[yp^(-1), x] + 2*G[0, yp]*G[1, yp]*G[yp^(-1), x] + G[-yp^(-1), x]*G[-1, -1, yp] - G[yp^(-1), x]*G[-1, -1, yp] + G[-yp^(-1), x]*G[-1, 1, yp] - G[yp^(-1), x]*G[-1, 1, yp] + 4*G[-yp^(-1), x]*G[0, 0, yp] - 4*G[yp^(-1), x]*G[0, 0, yp] + G[-yp^(-1), x]*G[1, -1, yp] - G[yp^(-1), x]*G[1, -1, yp] + G[-yp^(-1), x]*G[1, 1, yp] - G[yp^(-1), x]*G[1, 1, yp] - G[-yp^(-1), -1, -1, x] - G[-yp^(-1), -1, 1, x] - G[-yp^(-1), 1, -1, x] - G[-yp^(-1), 1, 1, x] + G[yp^(-1), -1, -1, x] + G[yp^(-1), -1, 1, x] + G[yp^(-1), 1, -1, x] + G[yp^(-1), 1, 1, x];

sJ[3,0,11] = I*Pi*G[-1, xp]*G[-1, y] - (2*I)*Pi*G[-1, y]*G[0, 2] - 2*G[-1, xp]*G[-1, y]*G[0, xp] - I*Pi*G[-1, y]*G[1, xp] + 2*G[-1, y]*G[0, xp]*G[1, xp] - I*Pi*G[-1, xp]*G[1, y] + (2*I)*Pi*G[0, 2]*G[1, y] + 2*G[-1, xp]*G[0, xp]*G[1, y] + I*Pi*G[1, xp]*G[1, y] - 2*G[0, xp]*G[1, xp]*G[1, y] - (Pi^2*G[-xp^(-1), y])/2 + I*Pi*G[-1, xp]*G[-xp^(-1), y] - (2*I)*Pi*G[0, xp]*G[-xp^(-1), y] - 2*G[-1, xp]*G[0, xp]*G[-xp^(-1), y] + I*Pi*G[1, xp]*G[-xp^(-1), y] - 2*G[0, xp]*G[1, xp]*G[-xp^(-1), y] + (Pi^2*G[xp^(-1), y])/2 - I*Pi*G[-1, xp]*G[xp^(-1), y] + (2*I)*Pi*G[0, xp]*G[xp^(-1), y] + 2*G[-1, xp]*G[0, xp]*G[xp^(-1), y] - I*Pi*G[1, xp]*G[xp^(-1), y] + 2*G[0, xp]*G[1, xp]*G[xp^(-1), y] + G[-1, y]*G[-1, -1, xp] - G[1, y]*G[-1, -1, xp] + G[-xp^(-1), y]*G[-1, -1, xp] - G[xp^(-1), y]*G[-1, -1, xp] - I*Pi*G[-1, -1, y] + G[-1, xp]*G[-1, -1, y] - G[1, xp]*G[-1, -1, y] - G[-xp^(-1), y]*G[-1, -1, y] + G[xp^(-1), y]*G[-1, -1, y] + G[-1, y]*G[-1, 1, xp] - G[1, y]*G[-1, 1, xp] + G[-xp^(-1), y]*G[-1, 1, xp] - G[xp^(-1), y]*G[-1, 1, xp] + I*Pi*G[-1, 1, y] - G[-1, xp]*G[-1, 1, y] + G[1, xp]*G[-1, 1, y] - G[-xp^(-1), y]*G[-1, 1, y] + G[xp^(-1), y]*G[-1, 1, y] + I*Pi*G[-1, -xp^(-1), y] + G[-1, xp]*G[-1, -xp^(-1), y] - 2*G[0, xp]*G[-1, -xp^(-1), y] + G[1, xp]*G[-1, -xp^(-1), y] - I*Pi*G[-1, xp^(-1), y] - G[-1, xp]*G[-1, xp^(-1), y] + 2*G[0, xp]*G[-1, xp^(-1), y] - G[1, xp]*G[-1, xp^(-1), y] + 2*G[-1, y]*G[0, -1, xp] - 2*G[1, y]*G[0, -1, xp] + 4*G[-xp^(-1), y]*G[0, 0, xp] - 4*G[xp^(-1), y]*G[0, 0, xp] - 2*G[-1, y]*G[0, 1, xp] + 2*G[1, y]*G[0, 1, xp] - G[-1, y]*G[1, -1, xp] + G[1, y]*G[1, -1, xp] + G[-xp^(-1), y]*G[1, -1, xp] - G[xp^(-1), y]*G[1, -1, xp] - I*Pi*G[1, -1, y] + G[-1, xp]*G[1, -1, y] - G[1, xp]*G[1, -1, y] - G[-xp^(-1), y]*G[1, -1, y] + G[xp^(-1), y]*G[1, -1, y] - G[-1, y]*G[1, 1, xp] + G[1, y]*G[1, 1, xp] + G[-xp^(-1), y]*G[1, 1, xp] - G[xp^(-1), y]*G[1, 1, xp] + I*Pi*G[1, 1, y] - G[-1, xp]*G[1, 1, y] + G[1, xp]*G[1, 1, y] - G[-xp^(-1), y]*G[1, 1, y] + G[xp^(-1), y]*G[1, 1, y] + I*Pi*G[1, -xp^(-1), y] + G[-1, xp]*G[1, -xp^(-1), y] - 2*G[0, xp]*G[1, -xp^(-1), y] + G[1, xp]*G[1, -xp^(-1), y] - I*Pi*G[1, xp^(-1), y] - G[-1, xp]*G[1, xp^(-1), y] + 2*G[0, xp]*G[1, xp^(-1), y] - G[1, xp]*G[1, xp^(-1), y] + G[-1, -1, -xp^(-1), y] - G[-1, -1, xp^(-1), y] + G[-1, 1, -xp^(-1), y] - G[-1, 1, xp^(-1), y] + G[1, -1, -xp^(-1), y] - G[1, -1, xp^(-1), y] + G[1, 1, -xp^(-1), y] - G[1, 1, xp^(-1), y];

sJ[3,0,12] = -2 I \[Pi] G[-1,y] G[0,2]+2 I \[Pi] G[0,2] G[1,y]-1/2 \[Pi]^2 G[-(1/y),xp]-2 I \[Pi] G[0,xp] G[-(1/y),xp]+1/2 \[Pi]^2 G[1/y,xp]+2 I \[Pi] G[0,xp] G[1/y,xp]-I \[Pi] G[-1,-1,y]-G[-(1/y),xp] G[-1,-1,y]+G[1/y,xp] G[-1,-1,y]+I \[Pi] G[-1,1,y]-G[-(1/y),xp] G[-1,1,y]+G[1/y,xp] G[-1,1,y]+4 G[-(1/y),xp] G[0,0,xp]-4 G[1/y,xp] G[0,0,xp]+2 I \[Pi] G[0,-(1/y),xp]-4 G[0,xp] G[0,-(1/y),xp]-2 I \[Pi] G[0,1/y,xp]+4 G[0,xp] G[0,1/y,xp]-I \[Pi] G[1,-1,y]-G[-(1/y),xp] G[1,-1,y]+G[1/y,xp] G[1,-1,y]+I \[Pi] G[1,1,y]-G[-(1/y),xp] G[1,1,y]+G[1/y,xp] G[1,1,y]+I \[Pi] G[-(1/y),-1,xp]-2 G[0,xp] G[-(1/y),-1,xp]+I \[Pi] G[-(1/y),1,xp]-2 G[0,xp] G[-(1/y),1,xp]-I \[Pi] G[1/y,-1,xp]+2 G[0,xp] G[1/y,-1,xp]-I \[Pi] G[1/y,1,xp]+2 G[0,xp] G[1/y,1,xp]+4 G[0,0,-(1/y),xp]-4 G[0,0,1/y,xp]+2 G[0,-(1/y),-1,xp]+2 G[0,-(1/y),1,xp]-2 G[0,1/y,-1,xp]-2 G[0,1/y,1,xp]+G[-(1/y),-1,-1,xp]+G[-(1/y),-1,1,xp]+G[-(1/y),1,-1,xp]+G[-(1/y),1,1,xp]-G[1/y,-1,-1,xp]-G[1/y,-1,1,xp]-G[1/y,1,-1,xp]-G[1/y,1,1,xp];


(* ::Subsection:: *)
(*Box*)


(* ::Text:: *)
(*This is eq. (4.19)*)


xyrplBox={r->Sqrt[-1+(2 QQ[4,4])/QQ[2,2]-2 Sqrt[QQ[4,4]/QQ[2,2]] Sqrt[-1+QQ[4,4]/QQ[2,2]]],x[1]->Sqrt[(-QQ[1,1]+QQ[2,2])/QQ[2,2]],x[2]->Sqrt[(-QQ[1,1]+QQ[4,4])/QQ[4,4]],x[3]->Sqrt[(-QQ[3,3]+QQ[4,4])/QQ[4,4]],y[1]->I Sqrt[((-QQ[2,2]+QQ[3,3]) QQ[4,4])/(QQ[2,2] (-QQ[3,3]+QQ[4,4]))],y[2]->I Sqrt[((QQ[2,2]-QQ[3,3]) (QQ[1,1]-QQ[4,4]))/((QQ[1,1]-QQ[2,2]) (QQ[3,3]-QQ[4,4]))],y[3]->I Sqrt[(-QQ[2,2]+QQ[3,3])/(-QQ[1,1]+QQ[2,2])]};


(* ::Subsubsection:: *)
(*Part (1)*)


(* ::Text:: *)
(*This is eq. (4.24)*)


JhatFib[4,0,1]=-G[1,y] G[y,x]-G[1,x] G[(1+r^2-2 r^2 y+Sqrt[1+2 r^2+r^4-4 r^2 y^2])/(2 r y-2 r^2 y),v]+G[1,x] G[(r^3 (x-y)+r (x+y)-Sqrt[(1+r^2)^2 x^2-(-1+r^2)^2 y^2])/((-1+r) (x+r^2 x+y-r^2 y)),v]-G[1,y] G[(r^3 (x-y)+r (x+y)-Sqrt[(1+r^2)^2 x^2-(-1+r^2)^2 y^2])/((-1+r) (x+r^2 x+y-r^2 y)),v]+G[1,x] G[(r^3 (x-y)+r (x+y)+Sqrt[(1+r^2)^2 x^2-(-1+r^2)^2 y^2])/((-1+r) (x+r^2 x+y-r^2 y)),v]-G[1,y] G[(r^3 (x-y)+r (x+y)+Sqrt[(1+r^2)^2 x^2-(-1+r^2)^2 y^2])/((-1+r) (x+r^2 x+y-r^2 y)),v]-G[1,x] G[(-1+r^2 (-1+2 y)+Sqrt[1+r^4+r^2 (2-4 y^2)])/(2 (-1+r) r y),v]+G[y,1,x]-G[(1+r^2-2 r^2 y+Sqrt[1+2 r^2+r^4-4 r^2 y^2])/(2 r y-2 r^2 y),(1+r^2 (-1+2 x)-Sqrt[1+r^4+r^2 (-2+4 x^2)])/(2 (-1+r) r x),v]-G[(1+r^2-2 r^2 y+Sqrt[1+2 r^2+r^4-4 r^2 y^2])/(2 r y-2 r^2 y),(1+r^2 (-1+2 x)+Sqrt[1+r^4+r^2 (-2+4 x^2)])/(2 (-1+r) r x),v]+G[(r^3 (x-y)+r (x+y)-Sqrt[(1+r^2)^2 x^2-(-1+r^2)^2 y^2])/((-1+r) (x+r^2 x+y-r^2 y)),(1+r^2 (-1+2 x)-Sqrt[1+r^4+r^2 (-2+4 x^2)])/(2 (-1+r) r x),v]+G[(r^3 (x-y)+r (x+y)-Sqrt[(1+r^2)^2 x^2-(-1+r^2)^2 y^2])/((-1+r) (x+r^2 x+y-r^2 y)),(1+r^2 (-1+2 x)+Sqrt[1+r^4+r^2 (-2+4 x^2)])/(2 (-1+r) r x),v]-G[(r^3 (x-y)+r (x+y)-Sqrt[(1+r^2)^2 x^2-(-1+r^2)^2 y^2])/((-1+r) (x+r^2 x+y-r^2 y)),(1+r^2-2 r^2 y+Sqrt[1+2 r^2+r^4-4 r^2 y^2])/(2 r y-2 r^2 y),v]-G[(r^3 (x-y)+r (x+y)-Sqrt[(1+r^2)^2 x^2-(-1+r^2)^2 y^2])/((-1+r) (x+r^2 x+y-r^2 y)),(-1+r^2 (-1+2 y)+Sqrt[1+r^4+r^2 (2-4 y^2)])/(2 (-1+r) r y),v]+G[(r^3 (x-y)+r (x+y)+Sqrt[(1+r^2)^2 x^2-(-1+r^2)^2 y^2])/((-1+r) (x+r^2 x+y-r^2 y)),(1+r^2 (-1+2 x)-Sqrt[1+r^4+r^2 (-2+4 x^2)])/(2 (-1+r) r x),v]+G[(r^3 (x-y)+r (x+y)+Sqrt[(1+r^2)^2 x^2-(-1+r^2)^2 y^2])/((-1+r) (x+r^2 x+y-r^2 y)),(1+r^2 (-1+2 x)+Sqrt[1+r^4+r^2 (-2+4 x^2)])/(2 (-1+r) r x),v]-G[(r^3 (x-y)+r (x+y)+Sqrt[(1+r^2)^2 x^2-(-1+r^2)^2 y^2])/((-1+r) (x+r^2 x+y-r^2 y)),(1+r^2-2 r^2 y+Sqrt[1+2 r^2+r^4-4 r^2 y^2])/(2 r y-2 r^2 y),v]-G[(r^3 (x-y)+r (x+y)+Sqrt[(1+r^2)^2 x^2-(-1+r^2)^2 y^2])/((-1+r) (x+r^2 x+y-r^2 y)),(-1+r^2 (-1+2 y)+Sqrt[1+r^4+r^2 (2-4 y^2)])/(2 (-1+r) r y),v]-G[(-1+r^2 (-1+2 y)+Sqrt[1+r^4+r^2 (2-4 y^2)])/(2 (-1+r) r y),(1+r^2 (-1+2 x)-Sqrt[1+r^4+r^2 (-2+4 x^2)])/(2 (-1+r) r x),v]-G[(-1+r^2 (-1+2 y)+Sqrt[1+r^4+r^2 (2-4 y^2)])/(2 (-1+r) r y),(1+r^2 (-1+2 x)+Sqrt[1+r^4+r^2 (-2+4 x^2)])/(2 (-1+r) r x),v];


(* ::Text:: *)
(*These are the Laurent coefficients of eq. (4.26)*)


sJhat[4,-1,1] = sJhat[4,-1,2] = sJhat[4,-1,3]  = -((G[1, x] - G[1, y])*G[y, x]) + G[1, y, x];
Jhat[4,0,1] = Jhat[4,0,2] = Jhat[4,0,3] = sJhat[4,-1,1];

sJ[4,-1,1] = sJ[4,-1,2] = sJ[4,-1,3] = -(G[1, -x]*G[-y, -x]) + G[1, -y]*G[-y, -x] + G[1, x]*G[-y, x] - G[1, -y]*G[-y, x] + G[1, -x]*G[y, -x] - G[1, y]*G[y, -x] - G[1, x]*G[y, x] + G[1, y]*G[y, x] + G[1, -y, -x] - G[1, -y, x] - G[1, y, -x] + G[1, y, x];
J[4,0,1] = J[4,0,2] = J[4,0,3] = -sJ[4,-1,1];

sJhat[4,0,1] = G[1, y]*G[1 + r^(-1), 1]*G[y, x] - G[1, y]*G[(2*r)/(-1 + r), 1]*G[y, x] + G[1, y]*G[(1 + r^2)/((-1 + r)*r), 1]*G[y, x] - G[1, x]*G[0, (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] + G[1, x]*G[0, (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] - G[1, y]*G[0, (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] + G[1, x]*G[0, (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] - G[1, y]*G[0, (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] - G[1, x]*G[0, (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] + (3*G[0, 2] + G[0, r/(1 + r + r^2 + r^3)])*((G[1, x] - G[1, y])*G[y, x] - G[1, y, x]) + G[1, x]*G[1 + r^(-1), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] - G[1, x]*G[1 + r^(-1), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] + G[1, y]*G[1 + r^(-1), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] - G[1, x]*G[1 + r^(-1), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] + G[1, y]*G[1 + r^(-1), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] + G[1, x]*G[1 + r^(-1), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] - G[1, x]*G[(2*r)/(-1 + r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] + G[1, x]*G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] - G[1, y]*G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] + G[1, x]*G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] - G[1, y]*G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] - G[1, x]*G[(2*r)/(-1 + r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] + G[1, x]*G[(1 + r^2)/((-1 + r)*r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] - G[1, x]*G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] + G[1, y]*G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] - G[1, x]*G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] + G[1, y]*G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] + G[1, x]*G[(1 + r^2)/((-1 + r)*r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] - G[1 + r^(-1), 1]*G[y, 1, x] + G[(2*r)/(-1 + r), 1]*G[y, 1, x] - G[(1 + r^2)/((-1 + r)*r), 1]*G[y, 1, x] - G[0, (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[0, (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[0, (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[0, (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[0, (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] - G[0, (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] + G[0, (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[0, (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[0, (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] - G[0, (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] - G[0, (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[0, (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[1 + r^(-1), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[1 + r^(-1), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[1 + r^(-1), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[1 + r^(-1), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[1 + r^(-1), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] + G[1 + r^(-1), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] - G[1 + r^(-1), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[1 + r^(-1), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[1 + r^(-1), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] + G[1 + r^(-1), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] + G[1 + r^(-1), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[1 + r^(-1), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[(2*r)/(-1 + r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[(2*r)/(-1 + r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] - G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] + G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] - G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] - G[(2*r)/(-1 + r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[(2*r)/(-1 + r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[(1 + r^2)/((-1 + r)*r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[(1 + r^2)/((-1 + r)*r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] + G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] - G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] + G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] + G[(1 + r^2)/((-1 + r)*r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[(1 + r^2)/((-1 + r)*r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1];

sJ[4,0,1] = 3*G[0, 2]*G[1, -x]*G[-y, -x] + G[0, r/(1 + r + r^2 + r^3)]*G[1, -x]*G[-y, -x] - 3*G[0, 2]*G[1, -y]*G[-y, -x] - G[0, r/(1 + r + r^2 + r^3)]*G[1, -y]*G[-y, -x] + G[1, -y]*G[1 + r^(-1), 1]*G[-y, -x] - G[1, -y]*G[(2*r)/(-1 + r), 1]*G[-y, -x] + G[1, -y]*G[(1 + r^2)/((-1 + r)*r), 1]*G[-y, -x] - 3*G[0, 2]*G[1, x]*G[-y, x] - G[0, r/(1 + r + r^2 + r^3)]*G[1, x]*G[-y, x] + 3*G[0, 2]*G[1, -y]*G[-y, x] + G[0, r/(1 + r + r^2 + r^3)]*G[1, -y]*G[-y, x] - G[1, -y]*G[1 + r^(-1), 1]*G[-y, x] + G[1, -y]*G[(2*r)/(-1 + r), 1]*G[-y, x] - G[1, -y]*G[(1 + r^2)/((-1 + r)*r), 1]*G[-y, x] - 3*G[0, 2]*G[1, -x]*G[y, -x] - G[0, r/(1 + r + r^2 + r^3)]*G[1, -x]*G[y, -x] + 3*G[0, 2]*G[1, y]*G[y, -x] + G[0, r/(1 + r + r^2 + r^3)]*G[1, y]*G[y, -x] - G[1, y]*G[1 + r^(-1), 1]*G[y, -x] + G[1, y]*G[(2*r)/(-1 + r), 1]*G[y, -x] - G[1, y]*G[(1 + r^2)/((-1 + r)*r), 1]*G[y, -x] + 3*G[0, 2]*G[1, x]*G[y, x] + G[0, r/(1 + r + r^2 + r^3)]*G[1, x]*G[y, x] - 3*G[0, 2]*G[1, y]*G[y, x] - G[0, r/(1 + r + r^2 + r^3)]*G[1, y]*G[y, x] + G[1, y]*G[1 + r^(-1), 1]*G[y, x] - G[1, y]*G[(2*r)/(-1 + r), 1]*G[y, x] + G[1, y]*G[(1 + r^2)/((-1 + r)*r), 1]*G[y, x] + G[1, -x]*G[0, (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] - G[1, x]*G[0, (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] - G[1, -x]*G[0, (1 + r^2 + 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(-2*r*y + 2*r^2*y), 1] + G[1, x]*G[0, (1 + r^2 + 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(-2*r*y + 2*r^2*y), 1] - G[1, -x]*G[0, (r^3*(-x - y) + r*(-x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(-x - r^2*x + y - r^2*y)), 1] + G[1, y]*G[0, (r^3*(-x - y) + r*(-x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(-x - r^2*x + y - r^2*y)), 1] + G[1, -x]*G[0, (r*(-x - y) + r^3*(-x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(-x - r^2*x - y + r^2*y)), 1] - G[1, -y]*G[0, (r*(-x - y) + r^3*(-x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(-x - r^2*x - y + r^2*y)), 1] + G[1, x]*G[0, (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] - G[1, y]*G[0, (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] - G[1, x]*G[0, (r*(x - y) + r^3*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x - y + r^2*y)), 1] + G[1, -y]*G[0, (r*(x - y) + r^3*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x - y + r^2*y)), 1] - G[1, -x]*G[0, (r^3*(-x - y) + r*(-x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(-x - r^2*x + y - r^2*y)), 1] + G[1, y]*G[0, (r^3*(-x - y) + r*(-x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(-x - r^2*x + y - r^2*y)), 1] + G[1, -x]*G[0, (r*(-x - y) + r^3*(-x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(-x - r^2*x - y + r^2*y)), 1] - G[1, -y]*G[0, (r*(-x - y) + r^3*(-x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(-x - r^2*x - y + r^2*y)), 1] + G[1, x]*G[0, (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] - G[1, y]*G[0, (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] - G[1, x]*G[0, (r*(x - y) + r^3*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x - y + r^2*y)), 1] + G[1, -y]*G[0, (r*(x - y) + r^3*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x - y + r^2*y)), 1] - G[1, -x]*G[0, -1/2*(-1 + r^2*(-1 - 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/((-1 + r)*r*y), 1] + G[1, x]*G[0, -1/2*(-1 + r^2*(-1 - 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/((-1 + r)*r*y), 1] + G[1, -x]*G[0, (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] - G[1, x]*G[0, (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] - 3*G[0, 2]*G[1, -y, -x] - G[0, r/(1 + r + r^2 + r^3)]*G[1, -y, -x] + 3*G[0, 2]*G[1, -y, x] + G[0, r/(1 + r + r^2 + r^3)]*G[1, -y, x] + 3*G[0, 2]*G[1, y, -x] + G[0, r/(1 + r + r^2 + r^3)]*G[1, y, -x] - 3*G[0, 2]*G[1, y, x] - G[0, r/(1 + r + r^2 + r^3)]*G[1, y, x] - G[1, -x]*G[1 + r^(-1), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] + G[1, x]*G[1 + r^(-1), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] + G[1, -x]*G[1 + r^(-1), (1 + r^2 + 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(-2*r*y + 2*r^2*y), 1] - G[1, x]*G[1 + r^(-1), (1 + r^2 + 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(-2*r*y + 2*r^2*y), 1] + G[1, -x]*G[1 + r^(-1), (r^3*(-x - y) + r*(-x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(-x - r^2*x + y - r^2*y)), 1] - G[1, y]*G[1 + r^(-1), (r^3*(-x - y) + r*(-x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(-x - r^2*x + y - r^2*y)), 1] - G[1, -x]*G[1 + r^(-1), (r*(-x - y) + r^3*(-x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(-x - r^2*x - y + r^2*y)), 1] + G[1, -y]*G[1 + r^(-1), (r*(-x - y) + r^3*(-x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(-x - r^2*x - y + r^2*y)), 1] - G[1, x]*G[1 + r^(-1), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] + G[1, y]*G[1 + r^(-1), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] + G[1, x]*G[1 + r^(-1), (r*(x - y) + r^3*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x - y + r^2*y)), 1] - G[1, -y]*G[1 + r^(-1), (r*(x - y) + r^3*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x - y + r^2*y)), 1] + G[1, -x]*G[1 + r^(-1), (r^3*(-x - y) + r*(-x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(-x - r^2*x + y - r^2*y)), 1] - G[1, y]*G[1 + r^(-1), (r^3*(-x - y) + r*(-x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(-x - r^2*x + y - r^2*y)), 1] - G[1, -x]*G[1 + r^(-1), (r*(-x - y) + r^3*(-x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(-x - r^2*x - y + r^2*y)), 1] + G[1, -y]*G[1 + r^(-1), (r*(-x - y) + r^3*(-x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(-x - r^2*x - y + r^2*y)), 1] - G[1, x]*G[1 + r^(-1), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] + G[1, y]*G[1 + r^(-1), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] + G[1, x]*G[1 + r^(-1), (r*(x - y) + r^3*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x - y + r^2*y)), 1] - G[1, -y]*G[1 + r^(-1), (r*(x - y) + r^3*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x - y + r^2*y)), 1] + G[1, -x]*G[1 + r^(-1), -1/2*(-1 + r^2*(-1 - 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/((-1 + r)*r*y), 1] - G[1, x]*G[1 + r^(-1), -1/2*(-1 + r^2*(-1 - 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/((-1 + r)*r*y), 1] - G[1, -x]*G[1 + r^(-1), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] + G[1, x]*G[1 + r^(-1), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] + G[1, -x]*G[(2*r)/(-1 + r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] - G[1, x]*G[(2*r)/(-1 + r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] - G[1, -x]*G[(2*r)/(-1 + r), (1 + r^2 + 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(-2*r*y + 2*r^2*y), 1] + G[1, x]*G[(2*r)/(-1 + r), (1 + r^2 + 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(-2*r*y + 2*r^2*y), 1] - G[1, -x]*G[(2*r)/(-1 + r), (r^3*(-x - y) + r*(-x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(-x - r^2*x + y - r^2*y)), 1] + G[1, y]*G[(2*r)/(-1 + r), (r^3*(-x - y) + r*(-x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(-x - r^2*x + y - r^2*y)), 1] + G[1, -x]*G[(2*r)/(-1 + r), (r*(-x - y) + r^3*(-x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(-x - r^2*x - y + r^2*y)), 1] - G[1, -y]*G[(2*r)/(-1 + r), (r*(-x - y) + r^3*(-x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(-x - r^2*x - y + r^2*y)), 1] + G[1, x]*G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] - G[1, y]*G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] - G[1, x]*G[(2*r)/(-1 + r), (r*(x - y) + r^3*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x - y + r^2*y)), 1] + G[1, -y]*G[(2*r)/(-1 + r), (r*(x - y) + r^3*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x - y + r^2*y)), 1] - G[1, -x]*G[(2*r)/(-1 + r), (r^3*(-x - y) + r*(-x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(-x - r^2*x + y - r^2*y)), 1] + G[1, y]*G[(2*r)/(-1 + r), (r^3*(-x - y) + r*(-x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(-x - r^2*x + y - r^2*y)), 1] + G[1, -x]*G[(2*r)/(-1 + r), (r*(-x - y) + r^3*(-x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(-x - r^2*x - y + r^2*y)), 1] - G[1, -y]*G[(2*r)/(-1 + r), (r*(-x - y) + r^3*(-x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(-x - r^2*x - y + r^2*y)), 1] + G[1, x]*G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] - G[1, y]*G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] - G[1, x]*G[(2*r)/(-1 + r), (r*(x - y) + r^3*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x - y + r^2*y)), 1] + G[1, -y]*G[(2*r)/(-1 + r), (r*(x - y) + r^3*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x - y + r^2*y)), 1] - G[1, -x]*G[(2*r)/(-1 + r), -1/2*(-1 + r^2*(-1 - 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/((-1 + r)*r*y), 1] + G[1, x]*G[(2*r)/(-1 + r), -1/2*(-1 + r^2*(-1 - 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/((-1 + r)*r*y), 1] + G[1, -x]*G[(2*r)/(-1 + r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] - G[1, x]*G[(2*r)/(-1 + r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] - G[1, -x]*G[(1 + r^2)/((-1 + r)*r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] + G[1, x]*G[(1 + r^2)/((-1 + r)*r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] + G[1, -x]*G[(1 + r^2)/((-1 + r)*r), (1 + r^2 + 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(-2*r*y + 2*r^2*y), 1] - G[1, x]*G[(1 + r^2)/((-1 + r)*r), (1 + r^2 + 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(-2*r*y + 2*r^2*y), 1] + G[1, -x]*G[(1 + r^2)/((-1 + r)*r), (r^3*(-x - y) + r*(-x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(-x - r^2*x + y - r^2*y)), 1] - G[1, y]*G[(1 + r^2)/((-1 + r)*r), (r^3*(-x - y) + r*(-x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(-x - r^2*x + y - r^2*y)), 1] - G[1, -x]*G[(1 + r^2)/((-1 + r)*r), (r*(-x - y) + r^3*(-x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(-x - r^2*x - y + r^2*y)), 1] + G[1, -y]*G[(1 + r^2)/((-1 + r)*r), (r*(-x - y) + r^3*(-x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(-x - r^2*x - y + r^2*y)), 1] - G[1, x]*G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] + G[1, y]*G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] + G[1, x]*G[(1 + r^2)/((-1 + r)*r), (r*(x - y) + r^3*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x - y + r^2*y)), 1] - G[1, -y]*G[(1 + r^2)/((-1 + r)*r), (r*(x - y) + r^3*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x - y + r^2*y)), 1] + G[1, -x]*G[(1 + r^2)/((-1 + r)*r), (r^3*(-x - y) + r*(-x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(-x - r^2*x + y - r^2*y)), 1] - G[1, y]*G[(1 + r^2)/((-1 + r)*r), (r^3*(-x - y) + r*(-x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(-x - r^2*x + y - r^2*y)), 1] - G[1, -x]*G[(1 + r^2)/((-1 + r)*r), (r*(-x - y) + r^3*(-x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(-x - r^2*x - y + r^2*y)), 1] + G[1, -y]*G[(1 + r^2)/((-1 + r)*r), (r*(-x - y) + r^3*(-x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(-x - r^2*x - y + r^2*y)), 1] - G[1, x]*G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] + G[1, y]*G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] + G[1, x]*G[(1 + r^2)/((-1 + r)*r), (r*(x - y) + r^3*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x - y + r^2*y)), 1] - G[1, -y]*G[(1 + r^2)/((-1 + r)*r), (r*(x - y) + r^3*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x - y + r^2*y)), 1] + G[1, -x]*G[(1 + r^2)/((-1 + r)*r), -1/2*(-1 + r^2*(-1 - 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/((-1 + r)*r*y), 1] - G[1, x]*G[(1 + r^2)/((-1 + r)*r), -1/2*(-1 + r^2*(-1 - 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/((-1 + r)*r*y), 1] - G[1, -x]*G[(1 + r^2)/((-1 + r)*r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] + G[1, x]*G[(1 + r^2)/((-1 + r)*r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] - G[1 + r^(-1), 1]*G[-y, 1, -x] + G[(2*r)/(-1 + r), 1]*G[-y, 1, -x] - G[(1 + r^2)/((-1 + r)*r), 1]*G[-y, 1, -x] + G[1 + r^(-1), 1]*G[-y, 1, x] - G[(2*r)/(-1 + r), 1]*G[-y, 1, x] + G[(1 + r^2)/((-1 + r)*r), 1]*G[-y, 1, x] + G[1 + r^(-1), 1]*G[y, 1, -x] - G[(2*r)/(-1 + r), 1]*G[y, 1, -x] + G[(1 + r^2)/((-1 + r)*r), 1]*G[y, 1, -x] - G[1 + r^(-1), 1]*G[y, 1, x] + G[(2*r)/(-1 + r), 1]*G[y, 1, x] - G[(1 + r^2)/((-1 + r)*r), 1]*G[y, 1, x] + G[0, (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), -1/2*(1 + r^2*(-1 - 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/((-1 + r)*r*x), 1] - G[0, (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[0, (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), -1/2*(1 + r^2*(-1 - 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/((-1 + r)*r*x), 1] - G[0, (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[0, (1 + r^2 + 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(-2*r*y + 2*r^2*y), -1/2*(1 + r^2*(-1 - 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/((-1 + r)*r*x), 1] + G[0, (1 + r^2 + 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(-2*r*y + 2*r^2*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[0, (1 + r^2 + 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(-2*r*y + 2*r^2*y), -1/2*(1 + r^2*(-1 - 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/((-1 + r)*r*x), 1] + G[0, (1 + r^2 + 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(-2*r*y + 2*r^2*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[0, (r^3*(-x - y) + r*(-x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(-x - r^2*x + y - r^2*y)), -1/2*(1 + r^2*(-1 - 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/((-1 + r)*r*x), 1] - G[0, (r^3*(-x - y) + r*(-x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(-x - r^2*x + y - r^2*y)), -1/2*(1 + r^2*(-1 - 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/((-1 + r)*r*x), 1] + G[0, (r^3*(-x - y) + r*(-x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(-x - r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] + G[0, (r^3*(-x - y) + r*(-x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(-x - r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] + G[0, (r*(-x - y) + r^3*(-x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(-x - r^2*x - y + r^2*y)), -1/2*(1 + r^2*(-1 - 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/((-1 + r)*r*x), 1] + G[0, (r*(-x - y) + r^3*(-x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(-x - r^2*x - y + r^2*y)), -1/2*(1 + r^2*(-1 - 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/((-1 + r)*r*x), 1] - G[0, (r*(-x - y) + r^3*(-x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(-x - r^2*x - y + r^2*y)), (1 + r^2 + 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(-2*r*y + 2*r^2*y), 1] - G[0, (r*(-x - y) + r^3*(-x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(-x - r^2*x - y + r^2*y)), -1/2*(-1 + r^2*(-1 - 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/((-1 + r)*r*y), 1] + G[0, (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[0, (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[0, (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] - G[0, (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] - G[0, (r*(x - y) + r^3*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x - y + r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[0, (r*(x - y) + r^3*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x - y + r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[0, (r*(x - y) + r^3*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x - y + r^2*y)), (1 + r^2 + 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(-2*r*y + 2*r^2*y), 1] + G[0, (r*(x - y) + r^3*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x - y + r^2*y)), -1/2*(-1 + r^2*(-1 - 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/((-1 + r)*r*y), 1] - G[0, (r^3*(-x - y) + r*(-x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(-x - r^2*x + y - r^2*y)), -1/2*(1 + r^2*(-1 - 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/((-1 + r)*r*x), 1] - G[0, (r^3*(-x - y) + r*(-x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(-x - r^2*x + y - r^2*y)), -1/2*(1 + r^2*(-1 - 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/((-1 + r)*r*x), 1] + G[0, (r^3*(-x - y) + r*(-x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(-x - r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] + G[0, (r^3*(-x - y) + r*(-x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(-x - r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] + G[0, (r*(-x - y) + r^3*(-x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(-x - r^2*x - y + r^2*y)), -1/2*(1 + r^2*(-1 - 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/((-1 + r)*r*x), 1] + G[0, (r*(-x - y) + r^3*(-x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(-x - r^2*x - y + r^2*y)), -1/2*(1 + r^2*(-1 - 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/((-1 + r)*r*x), 1] - G[0, (r*(-x - y) + r^3*(-x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(-x - r^2*x - y + r^2*y)), (1 + r^2 + 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(-2*r*y + 2*r^2*y), 1] - G[0, (r*(-x - y) + r^3*(-x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(-x - r^2*x - y + r^2*y)), -1/2*(-1 + r^2*(-1 - 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/((-1 + r)*r*y), 1] + G[0, (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[0, (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[0, (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] - G[0, (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] - G[0, (r*(x - y) + r^3*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x - y + r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[0, (r*(x - y) + r^3*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x - y + r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[0, (r*(x - y) + r^3*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x - y + r^2*y)), (1 + r^2 + 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(-2*r*y + 2*r^2*y), 1] + G[0, (r*(x - y) + r^3*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x - y + r^2*y)), -1/2*(-1 + r^2*(-1 - 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/((-1 + r)*r*y), 1] - G[0, -1/2*(-1 + r^2*(-1 - 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/((-1 + r)*r*y), -1/2*(1 + r^2*(-1 - 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/((-1 + r)*r*x), 1] + G[0, -1/2*(-1 + r^2*(-1 - 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/((-1 + r)*r*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[0, -1/2*(-1 + r^2*(-1 - 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/((-1 + r)*r*y), -1/2*(1 + r^2*(-1 - 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/((-1 + r)*r*x), 1] + G[0, -1/2*(-1 + r^2*(-1 - 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/((-1 + r)*r*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[0, (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), -1/2*(1 + r^2*(-1 - 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/((-1 + r)*r*x), 1] - G[0, (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[0, (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), -1/2*(1 + r^2*(-1 - 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/((-1 + r)*r*x), 1] - G[0, (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[1 + r^(-1), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), -1/2*(1 + r^2*(-1 - 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/((-1 + r)*r*x), 1] + G[1 + r^(-1), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[1 + r^(-1), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), -1/2*(1 + r^2*(-1 - 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/((-1 + r)*r*x), 1] + G[1 + r^(-1), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[1 + r^(-1), (1 + r^2 + 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(-2*r*y + 2*r^2*y), -1/2*(1 + r^2*(-1 - 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/((-1 + r)*r*x), 1] - G[1 + r^(-1), (1 + r^2 + 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(-2*r*y + 2*r^2*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[1 + r^(-1), (1 + r^2 + 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(-2*r*y + 2*r^2*y), -1/2*(1 + r^2*(-1 - 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/((-1 + r)*r*x), 1] - G[1 + r^(-1), (1 + r^2 + 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(-2*r*y + 2*r^2*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[1 + r^(-1), (r^3*(-x - y) + r*(-x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(-x - r^2*x + y - r^2*y)), -1/2*(1 + r^2*(-1 - 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/((-1 + r)*r*x), 1] + G[1 + r^(-1), (r^3*(-x - y) + r*(-x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(-x - r^2*x + y - r^2*y)), -1/2*(1 + r^2*(-1 - 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/((-1 + r)*r*x), 1] - G[1 + r^(-1), (r^3*(-x - y) + r*(-x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(-x - r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] - G[1 + r^(-1), (r^3*(-x - y) + r*(-x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(-x - r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] - G[1 + r^(-1), (r*(-x - y) + r^3*(-x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(-x - r^2*x - y + r^2*y)), -1/2*(1 + r^2*(-1 - 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/((-1 + r)*r*x), 1] - G[1 + r^(-1), (r*(-x - y) + r^3*(-x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(-x - r^2*x - y + r^2*y)), -1/2*(1 + r^2*(-1 - 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/((-1 + r)*r*x), 1] + G[1 + r^(-1), (r*(-x - y) + r^3*(-x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(-x - r^2*x - y + r^2*y)), (1 + r^2 + 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(-2*r*y + 2*r^2*y), 1] + G[1 + r^(-1), (r*(-x - y) + r^3*(-x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(-x - r^2*x - y + r^2*y)), -1/2*(-1 + r^2*(-1 - 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/((-1 + r)*r*y), 1] - G[1 + r^(-1), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[1 + r^(-1), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[1 + r^(-1), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] + G[1 + r^(-1), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] + G[1 + r^(-1), (r*(x - y) + r^3*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x - y + r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[1 + r^(-1), (r*(x - y) + r^3*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x - y + r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[1 + r^(-1), (r*(x - y) + r^3*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x - y + r^2*y)), (1 + r^2 + 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(-2*r*y + 2*r^2*y), 1] - G[1 + r^(-1), (r*(x - y) + r^3*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x - y + r^2*y)), -1/2*(-1 + r^2*(-1 - 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/((-1 + r)*r*y), 1] + G[1 + r^(-1), (r^3*(-x - y) + r*(-x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(-x - r^2*x + y - r^2*y)), -1/2*(1 + r^2*(-1 - 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/((-1 + r)*r*x), 1] + G[1 + r^(-1), (r^3*(-x - y) + r*(-x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(-x - r^2*x + y - r^2*y)), -1/2*(1 + r^2*(-1 - 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/((-1 + r)*r*x), 1] - G[1 + r^(-1), (r^3*(-x - y) + r*(-x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(-x - r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] - G[1 + r^(-1), (r^3*(-x - y) + r*(-x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(-x - r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] - G[1 + r^(-1), (r*(-x - y) + r^3*(-x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(-x - r^2*x - y + r^2*y)), -1/2*(1 + r^2*(-1 - 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/((-1 + r)*r*x), 1] - G[1 + r^(-1), (r*(-x - y) + r^3*(-x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(-x - r^2*x - y + r^2*y)), -1/2*(1 + r^2*(-1 - 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/((-1 + r)*r*x), 1] + G[1 + r^(-1), (r*(-x - y) + r^3*(-x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(-x - r^2*x - y + r^2*y)), (1 + r^2 + 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(-2*r*y + 2*r^2*y), 1] + G[1 + r^(-1), (r*(-x - y) + r^3*(-x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(-x - r^2*x - y + r^2*y)), -1/2*(-1 + r^2*(-1 - 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/((-1 + r)*r*y), 1] - G[1 + r^(-1), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[1 + r^(-1), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[1 + r^(-1), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] + G[1 + r^(-1), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] + G[1 + r^(-1), (r*(x - y) + r^3*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x - y + r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[1 + r^(-1), (r*(x - y) + r^3*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x - y + r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[1 + r^(-1), (r*(x - y) + r^3*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x - y + r^2*y)), (1 + r^2 + 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(-2*r*y + 2*r^2*y), 1] - G[1 + r^(-1), (r*(x - y) + r^3*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x - y + r^2*y)), -1/2*(-1 + r^2*(-1 - 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/((-1 + r)*r*y), 1] + G[1 + r^(-1), -1/2*(-1 + r^2*(-1 - 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/((-1 + r)*r*y), -1/2*(1 + r^2*(-1 - 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/((-1 + r)*r*x), 1] - G[1 + r^(-1), -1/2*(-1 + r^2*(-1 - 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/((-1 + r)*r*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[1 + r^(-1), -1/2*(-1 + r^2*(-1 - 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/((-1 + r)*r*y), -1/2*(1 + r^2*(-1 - 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/((-1 + r)*r*x), 1] - G[1 + r^(-1), -1/2*(-1 + r^2*(-1 - 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/((-1 + r)*r*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[1 + r^(-1), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), -1/2*(1 + r^2*(-1 - 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/((-1 + r)*r*x), 1] + G[1 + r^(-1), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[1 + r^(-1), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), -1/2*(1 + r^2*(-1 - 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/((-1 + r)*r*x), 1] + G[1 + r^(-1), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[(2*r)/(-1 + r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), -1/2*(1 + r^2*(-1 - 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/((-1 + r)*r*x), 1] - G[(2*r)/(-1 + r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[(2*r)/(-1 + r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), -1/2*(1 + r^2*(-1 - 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/((-1 + r)*r*x), 1] - G[(2*r)/(-1 + r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[(2*r)/(-1 + r), (1 + r^2 + 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(-2*r*y + 2*r^2*y), -1/2*(1 + r^2*(-1 - 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/((-1 + r)*r*x), 1] + G[(2*r)/(-1 + r), (1 + r^2 + 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(-2*r*y + 2*r^2*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[(2*r)/(-1 + r), (1 + r^2 + 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(-2*r*y + 2*r^2*y), -1/2*(1 + r^2*(-1 - 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/((-1 + r)*r*x), 1] + G[(2*r)/(-1 + r), (1 + r^2 + 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(-2*r*y + 2*r^2*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[(2*r)/(-1 + r), (r^3*(-x - y) + r*(-x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(-x - r^2*x + y - r^2*y)), -1/2*(1 + r^2*(-1 - 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/((-1 + r)*r*x), 1] - G[(2*r)/(-1 + r), (r^3*(-x - y) + r*(-x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(-x - r^2*x + y - r^2*y)), -1/2*(1 + r^2*(-1 - 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/((-1 + r)*r*x), 1] + G[(2*r)/(-1 + r), (r^3*(-x - y) + r*(-x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(-x - r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] + G[(2*r)/(-1 + r), (r^3*(-x - y) + r*(-x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(-x - r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] + G[(2*r)/(-1 + r), (r*(-x - y) + r^3*(-x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(-x - r^2*x - y + r^2*y)), -1/2*(1 + r^2*(-1 - 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/((-1 + r)*r*x), 1] + G[(2*r)/(-1 + r), (r*(-x - y) + r^3*(-x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(-x - r^2*x - y + r^2*y)), -1/2*(1 + r^2*(-1 - 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/((-1 + r)*r*x), 1] - G[(2*r)/(-1 + r), (r*(-x - y) + r^3*(-x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(-x - r^2*x - y + r^2*y)), (1 + r^2 + 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(-2*r*y + 2*r^2*y), 1] - G[(2*r)/(-1 + r), (r*(-x - y) + r^3*(-x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(-x - r^2*x - y + r^2*y)), -1/2*(-1 + r^2*(-1 - 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/((-1 + r)*r*y), 1] + G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] - G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] - G[(2*r)/(-1 + r), (r*(x - y) + r^3*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x - y + r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[(2*r)/(-1 + r), (r*(x - y) + r^3*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x - y + r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[(2*r)/(-1 + r), (r*(x - y) + r^3*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x - y + r^2*y)), (1 + r^2 + 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(-2*r*y + 2*r^2*y), 1] + G[(2*r)/(-1 + r), (r*(x - y) + r^3*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x - y + r^2*y)), -1/2*(-1 + r^2*(-1 - 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/((-1 + r)*r*y), 1] - G[(2*r)/(-1 + r), (r^3*(-x - y) + r*(-x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(-x - r^2*x + y - r^2*y)), -1/2*(1 + r^2*(-1 - 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/((-1 + r)*r*x), 1] - G[(2*r)/(-1 + r), (r^3*(-x - y) + r*(-x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(-x - r^2*x + y - r^2*y)), -1/2*(1 + r^2*(-1 - 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/((-1 + r)*r*x), 1] + G[(2*r)/(-1 + r), (r^3*(-x - y) + r*(-x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(-x - r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] + G[(2*r)/(-1 + r), (r^3*(-x - y) + r*(-x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(-x - r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] + G[(2*r)/(-1 + r), (r*(-x - y) + r^3*(-x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(-x - r^2*x - y + r^2*y)), -1/2*(1 + r^2*(-1 - 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/((-1 + r)*r*x), 1] + G[(2*r)/(-1 + r), (r*(-x - y) + r^3*(-x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(-x - r^2*x - y + r^2*y)), -1/2*(1 + r^2*(-1 - 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/((-1 + r)*r*x), 1] - G[(2*r)/(-1 + r), (r*(-x - y) + r^3*(-x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(-x - r^2*x - y + r^2*y)), (1 + r^2 + 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(-2*r*y + 2*r^2*y), 1] - G[(2*r)/(-1 + r), (r*(-x - y) + r^3*(-x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(-x - r^2*x - y + r^2*y)), -1/2*(-1 + r^2*(-1 - 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/((-1 + r)*r*y), 1] + G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] - G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] - G[(2*r)/(-1 + r), (r*(x - y) + r^3*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x - y + r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[(2*r)/(-1 + r), (r*(x - y) + r^3*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x - y + r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[(2*r)/(-1 + r), (r*(x - y) + r^3*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x - y + r^2*y)), (1 + r^2 + 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(-2*r*y + 2*r^2*y), 1] + G[(2*r)/(-1 + r), (r*(x - y) + r^3*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x - y + r^2*y)), -1/2*(-1 + r^2*(-1 - 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/((-1 + r)*r*y), 1] - G[(2*r)/(-1 + r), -1/2*(-1 + r^2*(-1 - 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/((-1 + r)*r*y), -1/2*(1 + r^2*(-1 - 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/((-1 + r)*r*x), 1] + G[(2*r)/(-1 + r), -1/2*(-1 + r^2*(-1 - 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/((-1 + r)*r*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[(2*r)/(-1 + r), -1/2*(-1 + r^2*(-1 - 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/((-1 + r)*r*y), -1/2*(1 + r^2*(-1 - 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/((-1 + r)*r*x), 1] + G[(2*r)/(-1 + r), -1/2*(-1 + r^2*(-1 - 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/((-1 + r)*r*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[(2*r)/(-1 + r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), -1/2*(1 + r^2*(-1 - 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/((-1 + r)*r*x), 1] - G[(2*r)/(-1 + r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[(2*r)/(-1 + r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), -1/2*(1 + r^2*(-1 - 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/((-1 + r)*r*x), 1] - G[(2*r)/(-1 + r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[(1 + r^2)/((-1 + r)*r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), -1/2*(1 + r^2*(-1 - 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/((-1 + r)*r*x), 1] + G[(1 + r^2)/((-1 + r)*r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[(1 + r^2)/((-1 + r)*r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), -1/2*(1 + r^2*(-1 - 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/((-1 + r)*r*x), 1] + G[(1 + r^2)/((-1 + r)*r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[(1 + r^2)/((-1 + r)*r), (1 + r^2 + 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(-2*r*y + 2*r^2*y), -1/2*(1 + r^2*(-1 - 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/((-1 + r)*r*x), 1] - G[(1 + r^2)/((-1 + r)*r), (1 + r^2 + 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(-2*r*y + 2*r^2*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[(1 + r^2)/((-1 + r)*r), (1 + r^2 + 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(-2*r*y + 2*r^2*y), -1/2*(1 + r^2*(-1 - 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/((-1 + r)*r*x), 1] - G[(1 + r^2)/((-1 + r)*r), (1 + r^2 + 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(-2*r*y + 2*r^2*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[(1 + r^2)/((-1 + r)*r), (r^3*(-x - y) + r*(-x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(-x - r^2*x + y - r^2*y)), -1/2*(1 + r^2*(-1 - 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/((-1 + r)*r*x), 1] + G[(1 + r^2)/((-1 + r)*r), (r^3*(-x - y) + r*(-x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(-x - r^2*x + y - r^2*y)), -1/2*(1 + r^2*(-1 - 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/((-1 + r)*r*x), 1] - G[(1 + r^2)/((-1 + r)*r), (r^3*(-x - y) + r*(-x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(-x - r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] - G[(1 + r^2)/((-1 + r)*r), (r^3*(-x - y) + r*(-x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(-x - r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] - G[(1 + r^2)/((-1 + r)*r), (r*(-x - y) + r^3*(-x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(-x - r^2*x - y + r^2*y)), -1/2*(1 + r^2*(-1 - 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/((-1 + r)*r*x), 1] - G[(1 + r^2)/((-1 + r)*r), (r*(-x - y) + r^3*(-x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(-x - r^2*x - y + r^2*y)), -1/2*(1 + r^2*(-1 - 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/((-1 + r)*r*x), 1] + G[(1 + r^2)/((-1 + r)*r), (r*(-x - y) + r^3*(-x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(-x - r^2*x - y + r^2*y)), (1 + r^2 + 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(-2*r*y + 2*r^2*y), 1] + G[(1 + r^2)/((-1 + r)*r), (r*(-x - y) + r^3*(-x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(-x - r^2*x - y + r^2*y)), -1/2*(-1 + r^2*(-1 - 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/((-1 + r)*r*y), 1] - G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] + G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] + G[(1 + r^2)/((-1 + r)*r), (r*(x - y) + r^3*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x - y + r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[(1 + r^2)/((-1 + r)*r), (r*(x - y) + r^3*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x - y + r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[(1 + r^2)/((-1 + r)*r), (r*(x - y) + r^3*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x - y + r^2*y)), (1 + r^2 + 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(-2*r*y + 2*r^2*y), 1] - G[(1 + r^2)/((-1 + r)*r), (r*(x - y) + r^3*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x - y + r^2*y)), -1/2*(-1 + r^2*(-1 - 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/((-1 + r)*r*y), 1] + G[(1 + r^2)/((-1 + r)*r), (r^3*(-x - y) + r*(-x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(-x - r^2*x + y - r^2*y)), -1/2*(1 + r^2*(-1 - 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/((-1 + r)*r*x), 1] + G[(1 + r^2)/((-1 + r)*r), (r^3*(-x - y) + r*(-x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(-x - r^2*x + y - r^2*y)), -1/2*(1 + r^2*(-1 - 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/((-1 + r)*r*x), 1] - G[(1 + r^2)/((-1 + r)*r), (r^3*(-x - y) + r*(-x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(-x - r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] - G[(1 + r^2)/((-1 + r)*r), (r^3*(-x - y) + r*(-x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(-x - r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] - G[(1 + r^2)/((-1 + r)*r), (r*(-x - y) + r^3*(-x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(-x - r^2*x - y + r^2*y)), -1/2*(1 + r^2*(-1 - 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/((-1 + r)*r*x), 1] - G[(1 + r^2)/((-1 + r)*r), (r*(-x - y) + r^3*(-x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(-x - r^2*x - y + r^2*y)), -1/2*(1 + r^2*(-1 - 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/((-1 + r)*r*x), 1] + G[(1 + r^2)/((-1 + r)*r), (r*(-x - y) + r^3*(-x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(-x - r^2*x - y + r^2*y)), (1 + r^2 + 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(-2*r*y + 2*r^2*y), 1] + G[(1 + r^2)/((-1 + r)*r), (r*(-x - y) + r^3*(-x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(-x - r^2*x - y + r^2*y)), -1/2*(-1 + r^2*(-1 - 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/((-1 + r)*r*y), 1] - G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] + G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] + G[(1 + r^2)/((-1 + r)*r), (r*(x - y) + r^3*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x - y + r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[(1 + r^2)/((-1 + r)*r), (r*(x - y) + r^3*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x - y + r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[(1 + r^2)/((-1 + r)*r), (r*(x - y) + r^3*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x - y + r^2*y)), (1 + r^2 + 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(-2*r*y + 2*r^2*y), 1] - G[(1 + r^2)/((-1 + r)*r), (r*(x - y) + r^3*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x - y + r^2*y)), -1/2*(-1 + r^2*(-1 - 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/((-1 + r)*r*y), 1] + G[(1 + r^2)/((-1 + r)*r), -1/2*(-1 + r^2*(-1 - 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/((-1 + r)*r*y), -1/2*(1 + r^2*(-1 - 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/((-1 + r)*r*x), 1] - G[(1 + r^2)/((-1 + r)*r), -1/2*(-1 + r^2*(-1 - 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/((-1 + r)*r*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[(1 + r^2)/((-1 + r)*r), -1/2*(-1 + r^2*(-1 - 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/((-1 + r)*r*y), -1/2*(1 + r^2*(-1 - 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/((-1 + r)*r*x), 1] - G[(1 + r^2)/((-1 + r)*r), -1/2*(-1 + r^2*(-1 - 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/((-1 + r)*r*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[(1 + r^2)/((-1 + r)*r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), -1/2*(1 + r^2*(-1 - 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/((-1 + r)*r*x), 1] + G[(1 + r^2)/((-1 + r)*r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[(1 + r^2)/((-1 + r)*r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), -1/2*(1 + r^2*(-1 - 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/((-1 + r)*r*x), 1] + G[(1 + r^2)/((-1 + r)*r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1];

sJhat[4,1,1] = (Pi^2*G[1, y]*G[y, x])/3 - 3*G[0, 2]*G[1, y]*G[1 + r^(-1), 1]*G[y, x] - G[0, r]*G[1, y]*G[1 + r^(-1), 1]*G[y, x] + G[0, 1 + r]*G[1, y]*G[1 + r^(-1), 1]*G[y, x] + G[0, 1 + r^2]*G[1, y]*G[1 + r^(-1), 1]*G[y, x] + 3*G[0, 2]*G[1, y]*G[(2*r)/(-1 + r), 1]*G[y, x] + G[0, r]*G[1, y]*G[(2*r)/(-1 + r), 1]*G[y, x] - G[0, 1 + r]*G[1, y]*G[(2*r)/(-1 + r), 1]*G[y, x] - G[0, 1 + r^2]*G[1, y]*G[(2*r)/(-1 + r), 1]*G[y, x] - 3*G[0, 2]*G[1, y]*G[(1 + r^2)/((-1 + r)*r), 1]*G[y, x] - G[0, r]*G[1, y]*G[(1 + r^2)/((-1 + r)*r), 1]*G[y, x] + G[0, 1 + r]*G[1, y]*G[(1 + r^2)/((-1 + r)*r), 1]*G[y, x] + G[0, 1 + r^2]*G[1, y]*G[(1 + r^2)/((-1 + r)*r), 1]*G[y, x] + 2*G[1, y]*G[y, x]*G[0, 1 + r^(-1), 1] - 2*G[1, y]*G[y, x]*G[0, (1 + r)/(-1 + r), 1] + 2*G[1, y]*G[y, x]*G[0, (1 + r^2)/((-1 + r)*r), 1] + 3*G[0, 2]*G[1, x]*G[0, (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] + G[0, r]*G[1, x]*G[0, (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] - G[0, 1 + r]*G[1, x]*G[0, (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] - G[0, 1 + r^2]*G[1, x]*G[0, (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] - 3*G[0, 2]*G[1, x]*G[0, (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] - G[0, r]*G[1, x]*G[0, (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] + G[0, 1 + r]*G[1, x]*G[0, (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] + G[0, 1 + r^2]*G[1, x]*G[0, (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] + 3*G[0, 2]*G[1, y]*G[0, (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] + G[0, r]*G[1, y]*G[0, (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] - G[0, 1 + r]*G[1, y]*G[0, (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] - G[0, 1 + r^2]*G[1, y]*G[0, (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] - 3*G[0, 2]*G[1, x]*G[0, (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] - G[0, r]*G[1, x]*G[0, (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] + G[0, 1 + r]*G[1, x]*G[0, (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] + G[0, 1 + r^2]*G[1, x]*G[0, (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] + 3*G[0, 2]*G[1, y]*G[0, (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] + G[0, r]*G[1, y]*G[0, (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] - G[0, 1 + r]*G[1, y]*G[0, (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] - G[0, 1 + r^2]*G[1, y]*G[0, (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] + 3*G[0, 2]*G[1, x]*G[0, (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] + G[0, r]*G[1, x]*G[0, (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] - G[0, 1 + r]*G[1, x]*G[0, (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] - G[0, 1 + r^2]*G[1, x]*G[0, (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] - ((9*G[0, 2]^2 + 6*G[0, 2]*G[0, r/(1 + r + r^2 + r^3)] + G[0, r/(1 + r + r^2 + r^3)]^2)*(G[1, x]*G[y, x] - G[1, y]*G[y, x] - G[1, y, x]))/2 + 2*G[1, y]*G[y, x]*G[1 + r^(-1), 1, 1] - G[1, y]*G[y, x]*G[1 + r^(-1), 1 + r^(-1), 1] - G[1, y]*G[y, x]*G[1 + r^(-1), (2*r)/(-1 + r), 1] + 2*G[1, y]*G[y, x]*G[1 + r^(-1), (1 + r)/(-1 + r), 1] - G[1, y]*G[y, x]*G[1 + r^(-1), (1 + r^2)/((-1 + r)*r), 1] - 3*G[0, 2]*G[1, x]*G[1 + r^(-1), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] - G[0, r]*G[1, x]*G[1 + r^(-1), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] + G[0, 1 + r]*G[1, x]*G[1 + r^(-1), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] + G[0, 1 + r^2]*G[1, x]*G[1 + r^(-1), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] + 3*G[0, 2]*G[1, x]*G[1 + r^(-1), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] + G[0, r]*G[1, x]*G[1 + r^(-1), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] - G[0, 1 + r]*G[1, x]*G[1 + r^(-1), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] - G[0, 1 + r^2]*G[1, x]*G[1 + r^(-1), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] - 3*G[0, 2]*G[1, y]*G[1 + r^(-1), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] - G[0, r]*G[1, y]*G[1 + r^(-1), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] + G[0, 1 + r]*G[1, y]*G[1 + r^(-1), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] + G[0, 1 + r^2]*G[1, y]*G[1 + r^(-1), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] + 3*G[0, 2]*G[1, x]*G[1 + r^(-1), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] + G[0, r]*G[1, x]*G[1 + r^(-1), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] - G[0, 1 + r]*G[1, x]*G[1 + r^(-1), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] - G[0, 1 + r^2]*G[1, x]*G[1 + r^(-1), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] - 3*G[0, 2]*G[1, y]*G[1 + r^(-1), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] - G[0, r]*G[1, y]*G[1 + r^(-1), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] + G[0, 1 + r]*G[1, y]*G[1 + r^(-1), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] + G[0, 1 + r^2]*G[1, y]*G[1 + r^(-1), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] - 3*G[0, 2]*G[1, x]*G[1 + r^(-1), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] - G[0, r]*G[1, x]*G[1 + r^(-1), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] + G[0, 1 + r]*G[1, x]*G[1 + r^(-1), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] + G[0, 1 + r^2]*G[1, x]*G[1 + r^(-1), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] - 2*G[1, y]*G[y, x]*G[(2*r)/(-1 + r), 1, 1] + G[1, y]*G[y, x]*G[(2*r)/(-1 + r), 1 + r^(-1), 1] + G[1, y]*G[y, x]*G[(2*r)/(-1 + r), (2*r)/(-1 + r), 1] - 2*G[1, y]*G[y, x]*G[(2*r)/(-1 + r), (1 + r)/(-1 + r), 1] + G[1, y]*G[y, x]*G[(2*r)/(-1 + r), (1 + r^2)/((-1 + r)*r), 1] + 3*G[0, 2]*G[1, x]*G[(2*r)/(-1 + r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] + G[0, r]*G[1, x]*G[(2*r)/(-1 + r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] - G[0, 1 + r]*G[1, x]*G[(2*r)/(-1 + r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] - G[0, 1 + r^2]*G[1, x]*G[(2*r)/(-1 + r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] - 3*G[0, 2]*G[1, x]*G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] - G[0, r]*G[1, x]*G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] + G[0, 1 + r]*G[1, x]*G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] + G[0, 1 + r^2]*G[1, x]*G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] + 3*G[0, 2]*G[1, y]*G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] + G[0, r]*G[1, y]*G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] - G[0, 1 + r]*G[1, y]*G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] - G[0, 1 + r^2]*G[1, y]*G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] - 3*G[0, 2]*G[1, x]*G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] - G[0, r]*G[1, x]*G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] + G[0, 1 + r]*G[1, x]*G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] + G[0, 1 + r^2]*G[1, x]*G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] + 3*G[0, 2]*G[1, y]*G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] + G[0, r]*G[1, y]*G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] - G[0, 1 + r]*G[1, y]*G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] - G[0, 1 + r^2]*G[1, y]*G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] + 3*G[0, 2]*G[1, x]*G[(2*r)/(-1 + r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] + G[0, r]*G[1, x]*G[(2*r)/(-1 + r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] - G[0, 1 + r]*G[1, x]*G[(2*r)/(-1 + r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] - G[0, 1 + r^2]*G[1, x]*G[(2*r)/(-1 + r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] + 2*G[1, y]*G[y, x]*G[(1 + r^2)/((-1 + r)*r), 1, 1] - G[1, y]*G[y, x]*G[(1 + r^2)/((-1 + r)*r), 1 + r^(-1), 1] - G[1, y]*G[y, x]*G[(1 + r^2)/((-1 + r)*r), (2*r)/(-1 + r), 1] + 2*G[1, y]*G[y, x]*G[(1 + r^2)/((-1 + r)*r), (1 + r)/(-1 + r), 1] - G[1, y]*G[y, x]*G[(1 + r^2)/((-1 + r)*r), (1 + r^2)/((-1 + r)*r), 1] - 3*G[0, 2]*G[1, x]*G[(1 + r^2)/((-1 + r)*r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] - G[0, r]*G[1, x]*G[(1 + r^2)/((-1 + r)*r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] + G[0, 1 + r]*G[1, x]*G[(1 + r^2)/((-1 + r)*r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] + G[0, 1 + r^2]*G[1, x]*G[(1 + r^2)/((-1 + r)*r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] + 3*G[0, 2]*G[1, x]*G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] + G[0, r]*G[1, x]*G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] - G[0, 1 + r]*G[1, x]*G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] - G[0, 1 + r^2]*G[1, x]*G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] - 3*G[0, 2]*G[1, y]*G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] - G[0, r]*G[1, y]*G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] + G[0, 1 + r]*G[1, y]*G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] + G[0, 1 + r^2]*G[1, y]*G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] + 3*G[0, 2]*G[1, x]*G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] + G[0, r]*G[1, x]*G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] - G[0, 1 + r]*G[1, x]*G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] - G[0, 1 + r^2]*G[1, x]*G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] - 3*G[0, 2]*G[1, y]*G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] - G[0, r]*G[1, y]*G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] + G[0, 1 + r]*G[1, y]*G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] + G[0, 1 + r^2]*G[1, y]*G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] - 3*G[0, 2]*G[1, x]*G[(1 + r^2)/((-1 + r)*r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] - G[0, r]*G[1, x]*G[(1 + r^2)/((-1 + r)*r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] + G[0, 1 + r]*G[1, x]*G[(1 + r^2)/((-1 + r)*r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] + G[0, 1 + r^2]*G[1, x]*G[(1 + r^2)/((-1 + r)*r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] - (Pi^2*G[y, 1, x])/3 + 3*G[0, 2]*G[1 + r^(-1), 1]*G[y, 1, x] + G[0, r]*G[1 + r^(-1), 1]*G[y, 1, x] - G[0, 1 + r]*G[1 + r^(-1), 1]*G[y, 1, x] - G[0, 1 + r^2]*G[1 + r^(-1), 1]*G[y, 1, x] - 3*G[0, 2]*G[(2*r)/(-1 + r), 1]*G[y, 1, x] - G[0, r]*G[(2*r)/(-1 + r), 1]*G[y, 1, x] + G[0, 1 + r]*G[(2*r)/(-1 + r), 1]*G[y, 1, x] + G[0, 1 + r^2]*G[(2*r)/(-1 + r), 1]*G[y, 1, x] + 3*G[0, 2]*G[(1 + r^2)/((-1 + r)*r), 1]*G[y, 1, x] + G[0, r]*G[(1 + r^2)/((-1 + r)*r), 1]*G[y, 1, x] - G[0, 1 + r]*G[(1 + r^2)/((-1 + r)*r), 1]*G[y, 1, x] - G[0, 1 + r^2]*G[(1 + r^2)/((-1 + r)*r), 1]*G[y, 1, x] - 2*G[0, 1 + r^(-1), 1]*G[y, 1, x] + 2*G[0, (1 + r)/(-1 + r), 1]*G[y, 1, x] - 2*G[0, (1 + r^2)/((-1 + r)*r), 1]*G[y, 1, x] - 2*G[1 + r^(-1), 1, 1]*G[y, 1, x] + G[1 + r^(-1), 1 + r^(-1), 1]*G[y, 1, x] + G[1 + r^(-1), (2*r)/(-1 + r), 1]*G[y, 1, x] - 2*G[1 + r^(-1), (1 + r)/(-1 + r), 1]*G[y, 1, x] + G[1 + r^(-1), (1 + r^2)/((-1 + r)*r), 1]*G[y, 1, x] + 2*G[(2*r)/(-1 + r), 1, 1]*G[y, 1, x] - G[(2*r)/(-1 + r), 1 + r^(-1), 1]*G[y, 1, x] - G[(2*r)/(-1 + r), (2*r)/(-1 + r), 1]*G[y, 1, x] + 2*G[(2*r)/(-1 + r), (1 + r)/(-1 + r), 1]*G[y, 1, x] - G[(2*r)/(-1 + r), (1 + r^2)/((-1 + r)*r), 1]*G[y, 1, x] - 2*G[(1 + r^2)/((-1 + r)*r), 1, 1]*G[y, 1, x] + G[(1 + r^2)/((-1 + r)*r), 1 + r^(-1), 1]*G[y, 1, x] + G[(1 + r^2)/((-1 + r)*r), (2*r)/(-1 + r), 1]*G[y, 1, x] - 2*G[(1 + r^2)/((-1 + r)*r), (1 + r)/(-1 + r), 1]*G[y, 1, x] + G[(1 + r^2)/((-1 + r)*r), (1 + r^2)/((-1 + r)*r), 1]*G[y, 1, x] - G[1, x]*G[0, 0, (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] + G[1, x]*G[0, 0, (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] - G[1, y]*G[0, 0, (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] + G[1, x]*G[0, 0, (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] - G[1, y]*G[0, 0, (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] - G[1, x]*G[0, 0, (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] - 2*G[1, x]*G[0, 1, (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] + 2*G[1, x]*G[0, 1, (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] - 2*G[1, y]*G[0, 1, (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] + 2*G[1, x]*G[0, 1, (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] - 2*G[1, y]*G[0, 1, (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] - 2*G[1, x]*G[0, 1, (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] + 2*G[1, x]*G[0, 1 + r^(-1), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] - 2*G[1, x]*G[0, 1 + r^(-1), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] + 2*G[1, y]*G[0, 1 + r^(-1), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] - 2*G[1, x]*G[0, 1 + r^(-1), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] + 2*G[1, y]*G[0, 1 + r^(-1), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] + 2*G[1, x]*G[0, 1 + r^(-1), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] - 2*G[1, x]*G[0, (1 + r)/(-1 + r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] + 2*G[1, x]*G[0, (1 + r)/(-1 + r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] - 2*G[1, y]*G[0, (1 + r)/(-1 + r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] + 2*G[1, x]*G[0, (1 + r)/(-1 + r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] - 2*G[1, y]*G[0, (1 + r)/(-1 + r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] - 2*G[1, x]*G[0, (1 + r)/(-1 + r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] + 2*G[1, x]*G[0, (1 + r^2)/((-1 + r)*r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] - 2*G[1, x]*G[0, (1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] + 2*G[1, y]*G[0, (1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] - 2*G[1, x]*G[0, (1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] + 2*G[1, y]*G[0, (1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] + 2*G[1, x]*G[0, (1 + r^2)/((-1 + r)*r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] - 2*G[1, x]*G[0, (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1, 1] + G[1, x]*G[0, (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1 + r^(-1), 1] + G[1, x]*G[0, (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (2*r)/(-1 + r), 1] - 2*G[1, x]*G[0, (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r)/(-1 + r), 1] + G[1, x]*G[0, (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2)/((-1 + r)*r), 1] + 3*G[0, 2]*G[0, (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[0, r]*G[0, (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[0, 1 + r]*G[0, (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[0, 1 + r^2]*G[0, (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + 3*G[0, 2]*G[0, (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[0, r]*G[0, (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[0, 1 + r]*G[0, (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[0, 1 + r^2]*G[0, (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + 2*G[1, x]*G[0, (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1, 1] - 2*G[1, y]*G[0, (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1, 1] - G[1, x]*G[0, (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1 + r^(-1), 1] + G[1, y]*G[0, (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1 + r^(-1), 1] - G[1, x]*G[0, (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (2*r)/(-1 + r), 1] + G[1, y]*G[0, (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (2*r)/(-1 + r), 1] + 2*G[1, x]*G[0, (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r)/(-1 + r), 1] - 2*G[1, y]*G[0, (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r)/(-1 + r), 1] - G[1, x]*G[0, (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2)/((-1 + r)*r), 1] + G[1, y]*G[0, (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2)/((-1 + r)*r), 1] - 3*G[0, 2]*G[0, (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[0, r]*G[0, (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[0, 1 + r]*G[0, (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[0, 1 + r^2]*G[0, (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - 3*G[0, 2]*G[0, (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[0, r]*G[0, (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[0, 1 + r]*G[0, (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[0, 1 + r^2]*G[0, (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + 3*G[0, 2]*G[0, (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] + G[0, r]*G[0, (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] - G[0, 1 + r]*G[0, (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] - G[0, 1 + r^2]*G[0, (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] + 3*G[0, 2]*G[0, (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] + G[0, r]*G[0, (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] - G[0, 1 + r]*G[0, (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] - G[0, 1 + r^2]*G[0, (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] + 2*G[1, x]*G[0, (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1, 1] - 2*G[1, y]*G[0, (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1, 1] - G[1, x]*G[0, (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1 + r^(-1), 1] + G[1, y]*G[0, (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1 + r^(-1), 1] - G[1, x]*G[0, (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (2*r)/(-1 + r), 1] + G[1, y]*G[0, (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (2*r)/(-1 + r), 1] + 2*G[1, x]*G[0, (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r)/(-1 + r), 1] - 2*G[1, y]*G[0, (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r)/(-1 + r), 1] - G[1, x]*G[0, (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2)/((-1 + r)*r), 1] + G[1, y]*G[0, (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2)/((-1 + r)*r), 1] - 3*G[0, 2]*G[0, (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[0, r]*G[0, (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[0, 1 + r]*G[0, (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[0, 1 + r^2]*G[0, (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - 3*G[0, 2]*G[0, (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[0, r]*G[0, (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[0, 1 + r]*G[0, (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[0, 1 + r^2]*G[0, (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + 3*G[0, 2]*G[0, (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] + G[0, r]*G[0, (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] - G[0, 1 + r]*G[0, (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] - G[0, 1 + r^2]*G[0, (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] + 3*G[0, 2]*G[0, (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] + G[0, r]*G[0, (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] - G[0, 1 + r]*G[0, (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] - G[0, 1 + r^2]*G[0, (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] - 2*G[1, x]*G[0, (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1, 1] + G[1, x]*G[0, (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1 + r^(-1), 1] + G[1, x]*G[0, (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (2*r)/(-1 + r), 1] - 2*G[1, x]*G[0, (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r)/(-1 + r), 1] + G[1, x]*G[0, (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2)/((-1 + r)*r), 1] + 3*G[0, 2]*G[0, (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[0, r]*G[0, (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[0, 1 + r]*G[0, (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[0, 1 + r^2]*G[0, (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + 3*G[0, 2]*G[0, (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[0, r]*G[0, (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[0, 1 + r]*G[0, (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[0, 1 + r^2]*G[0, (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + 2*G[1, x]*G[1 + r^(-1), 1, (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] - 2*G[1, x]*G[1 + r^(-1), 1, (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] + 2*G[1, y]*G[1 + r^(-1), 1, (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] - 2*G[1, x]*G[1 + r^(-1), 1, (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] + 2*G[1, y]*G[1 + r^(-1), 1, (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] + 2*G[1, x]*G[1 + r^(-1), 1, (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] - G[1, x]*G[1 + r^(-1), 1 + r^(-1), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] + G[1, x]*G[1 + r^(-1), 1 + r^(-1), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] - G[1, y]*G[1 + r^(-1), 1 + r^(-1), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] + G[1, x]*G[1 + r^(-1), 1 + r^(-1), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] - G[1, y]*G[1 + r^(-1), 1 + r^(-1), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] - G[1, x]*G[1 + r^(-1), 1 + r^(-1), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] - G[1, x]*G[1 + r^(-1), (2*r)/(-1 + r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] + G[1, x]*G[1 + r^(-1), (2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] - G[1, y]*G[1 + r^(-1), (2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] + G[1, x]*G[1 + r^(-1), (2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] - G[1, y]*G[1 + r^(-1), (2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] - G[1, x]*G[1 + r^(-1), (2*r)/(-1 + r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] + 2*G[1, x]*G[1 + r^(-1), (1 + r)/(-1 + r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] - 2*G[1, x]*G[1 + r^(-1), (1 + r)/(-1 + r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] + 2*G[1, y]*G[1 + r^(-1), (1 + r)/(-1 + r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] - 2*G[1, x]*G[1 + r^(-1), (1 + r)/(-1 + r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] + 2*G[1, y]*G[1 + r^(-1), (1 + r)/(-1 + r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] + 2*G[1, x]*G[1 + r^(-1), (1 + r)/(-1 + r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] - G[1, x]*G[1 + r^(-1), (1 + r^2)/((-1 + r)*r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] + G[1, x]*G[1 + r^(-1), (1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] - G[1, y]*G[1 + r^(-1), (1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] + G[1, x]*G[1 + r^(-1), (1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] - G[1, y]*G[1 + r^(-1), (1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] - G[1, x]*G[1 + r^(-1), (1 + r^2)/((-1 + r)*r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] + 2*G[1, x]*G[1 + r^(-1), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1, 1] - G[1, x]*G[1 + r^(-1), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1 + r^(-1), 1] - G[1, x]*G[1 + r^(-1), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (2*r)/(-1 + r), 1] + 2*G[1, x]*G[1 + r^(-1), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r)/(-1 + r), 1] - G[1, x]*G[1 + r^(-1), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2)/((-1 + r)*r), 1] - 3*G[0, 2]*G[1 + r^(-1), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[0, r]*G[1 + r^(-1), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[0, 1 + r]*G[1 + r^(-1), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[0, 1 + r^2]*G[1 + r^(-1), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - 3*G[0, 2]*G[1 + r^(-1), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[0, r]*G[1 + r^(-1), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[0, 1 + r]*G[1 + r^(-1), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[0, 1 + r^2]*G[1 + r^(-1), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - 2*G[1, x]*G[1 + r^(-1), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1, 1] + 2*G[1, y]*G[1 + r^(-1), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1, 1] + G[1, x]*G[1 + r^(-1), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1 + r^(-1), 1] - G[1, y]*G[1 + r^(-1), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1 + r^(-1), 1] + G[1, x]*G[1 + r^(-1), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (2*r)/(-1 + r), 1] - G[1, y]*G[1 + r^(-1), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (2*r)/(-1 + r), 1] - 2*G[1, x]*G[1 + r^(-1), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r)/(-1 + r), 1] + 2*G[1, y]*G[1 + r^(-1), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r)/(-1 + r), 1] + G[1, x]*G[1 + r^(-1), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2)/((-1 + r)*r), 1] - G[1, y]*G[1 + r^(-1), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2)/((-1 + r)*r), 1] + 3*G[0, 2]*G[1 + r^(-1), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[0, r]*G[1 + r^(-1), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[0, 1 + r]*G[1 + r^(-1), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[0, 1 + r^2]*G[1 + r^(-1), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + 3*G[0, 2]*G[1 + r^(-1), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[0, r]*G[1 + r^(-1), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[0, 1 + r]*G[1 + r^(-1), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[0, 1 + r^2]*G[1 + r^(-1), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - 3*G[0, 2]*G[1 + r^(-1), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] - G[0, r]*G[1 + r^(-1), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] + G[0, 1 + r]*G[1 + r^(-1), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] + G[0, 1 + r^2]*G[1 + r^(-1), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] - 3*G[0, 2]*G[1 + r^(-1), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] - G[0, r]*G[1 + r^(-1), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] + G[0, 1 + r]*G[1 + r^(-1), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] + G[0, 1 + r^2]*G[1 + r^(-1), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] - 2*G[1, x]*G[1 + r^(-1), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1, 1] + 2*G[1, y]*G[1 + r^(-1), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1, 1] + G[1, x]*G[1 + r^(-1), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1 + r^(-1), 1] - G[1, y]*G[1 + r^(-1), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1 + r^(-1), 1] + G[1, x]*G[1 + r^(-1), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (2*r)/(-1 + r), 1] - G[1, y]*G[1 + r^(-1), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (2*r)/(-1 + r), 1] - 2*G[1, x]*G[1 + r^(-1), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r)/(-1 + r), 1] + 2*G[1, y]*G[1 + r^(-1), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r)/(-1 + r), 1] + G[1, x]*G[1 + r^(-1), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2)/((-1 + r)*r), 1] - G[1, y]*G[1 + r^(-1), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2)/((-1 + r)*r), 1] + 3*G[0, 2]*G[1 + r^(-1), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[0, r]*G[1 + r^(-1), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[0, 1 + r]*G[1 + r^(-1), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[0, 1 + r^2]*G[1 + r^(-1), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + 3*G[0, 2]*G[1 + r^(-1), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[0, r]*G[1 + r^(-1), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[0, 1 + r]*G[1 + r^(-1), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[0, 1 + r^2]*G[1 + r^(-1), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - 3*G[0, 2]*G[1 + r^(-1), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] - G[0, r]*G[1 + r^(-1), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] + G[0, 1 + r]*G[1 + r^(-1), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] + G[0, 1 + r^2]*G[1 + r^(-1), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] - 3*G[0, 2]*G[1 + r^(-1), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] - G[0, r]*G[1 + r^(-1), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] + G[0, 1 + r]*G[1 + r^(-1), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] + G[0, 1 + r^2]*G[1 + r^(-1), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] + 2*G[1, x]*G[1 + r^(-1), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1, 1] - G[1, x]*G[1 + r^(-1), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1 + r^(-1), 1] - G[1, x]*G[1 + r^(-1), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (2*r)/(-1 + r), 1] + 2*G[1, x]*G[1 + r^(-1), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r)/(-1 + r), 1] - G[1, x]*G[1 + r^(-1), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2)/((-1 + r)*r), 1] - 3*G[0, 2]*G[1 + r^(-1), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[0, r]*G[1 + r^(-1), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[0, 1 + r]*G[1 + r^(-1), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[0, 1 + r^2]*G[1 + r^(-1), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - 3*G[0, 2]*G[1 + r^(-1), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[0, r]*G[1 + r^(-1), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[0, 1 + r]*G[1 + r^(-1), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[0, 1 + r^2]*G[1 + r^(-1), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - 2*G[1, x]*G[(2*r)/(-1 + r), 1, (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] + 2*G[1, x]*G[(2*r)/(-1 + r), 1, (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] - 2*G[1, y]*G[(2*r)/(-1 + r), 1, (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] + 2*G[1, x]*G[(2*r)/(-1 + r), 1, (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] - 2*G[1, y]*G[(2*r)/(-1 + r), 1, (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] - 2*G[1, x]*G[(2*r)/(-1 + r), 1, (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] + G[1, x]*G[(2*r)/(-1 + r), 1 + r^(-1), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] - G[1, x]*G[(2*r)/(-1 + r), 1 + r^(-1), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] + G[1, y]*G[(2*r)/(-1 + r), 1 + r^(-1), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] - G[1, x]*G[(2*r)/(-1 + r), 1 + r^(-1), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] + G[1, y]*G[(2*r)/(-1 + r), 1 + r^(-1), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] + G[1, x]*G[(2*r)/(-1 + r), 1 + r^(-1), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] + G[1, x]*G[(2*r)/(-1 + r), (2*r)/(-1 + r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] - G[1, x]*G[(2*r)/(-1 + r), (2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] + G[1, y]*G[(2*r)/(-1 + r), (2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] - G[1, x]*G[(2*r)/(-1 + r), (2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] + G[1, y]*G[(2*r)/(-1 + r), (2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] + G[1, x]*G[(2*r)/(-1 + r), (2*r)/(-1 + r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] - 2*G[1, x]*G[(2*r)/(-1 + r), (1 + r)/(-1 + r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] + 2*G[1, x]*G[(2*r)/(-1 + r), (1 + r)/(-1 + r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] - 2*G[1, y]*G[(2*r)/(-1 + r), (1 + r)/(-1 + r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] + 2*G[1, x]*G[(2*r)/(-1 + r), (1 + r)/(-1 + r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] - 2*G[1, y]*G[(2*r)/(-1 + r), (1 + r)/(-1 + r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] - 2*G[1, x]*G[(2*r)/(-1 + r), (1 + r)/(-1 + r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] + G[1, x]*G[(2*r)/(-1 + r), (1 + r^2)/((-1 + r)*r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] - G[1, x]*G[(2*r)/(-1 + r), (1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] + G[1, y]*G[(2*r)/(-1 + r), (1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] - G[1, x]*G[(2*r)/(-1 + r), (1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] + G[1, y]*G[(2*r)/(-1 + r), (1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] + G[1, x]*G[(2*r)/(-1 + r), (1 + r^2)/((-1 + r)*r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] - 2*G[1, x]*G[(2*r)/(-1 + r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1, 1] + G[1, x]*G[(2*r)/(-1 + r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1 + r^(-1), 1] + G[1, x]*G[(2*r)/(-1 + r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (2*r)/(-1 + r), 1] - 2*G[1, x]*G[(2*r)/(-1 + r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r)/(-1 + r), 1] + G[1, x]*G[(2*r)/(-1 + r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2)/((-1 + r)*r), 1] + 3*G[0, 2]*G[(2*r)/(-1 + r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[0, r]*G[(2*r)/(-1 + r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[0, 1 + r]*G[(2*r)/(-1 + r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[0, 1 + r^2]*G[(2*r)/(-1 + r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + 3*G[0, 2]*G[(2*r)/(-1 + r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[0, r]*G[(2*r)/(-1 + r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[0, 1 + r]*G[(2*r)/(-1 + r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[0, 1 + r^2]*G[(2*r)/(-1 + r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + 2*G[1, x]*G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1, 1] - 2*G[1, y]*G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1, 1] - G[1, x]*G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1 + r^(-1), 1] + G[1, y]*G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1 + r^(-1), 1] - G[1, x]*G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (2*r)/(-1 + r), 1] + G[1, y]*G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (2*r)/(-1 + r), 1] + 2*G[1, x]*G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r)/(-1 + r), 1] - 2*G[1, y]*G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r)/(-1 + r), 1] - G[1, x]*G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2)/((-1 + r)*r), 1] + G[1, y]*G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2)/((-1 + r)*r), 1] - 3*G[0, 2]*G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[0, r]*G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[0, 1 + r]*G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[0, 1 + r^2]*G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - 3*G[0, 2]*G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[0, r]*G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[0, 1 + r]*G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[0, 1 + r^2]*G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + 3*G[0, 2]*G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] + G[0, r]*G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] - G[0, 1 + r]*G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] - G[0, 1 + r^2]*G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] + 3*G[0, 2]*G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] + G[0, r]*G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] - G[0, 1 + r]*G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] - G[0, 1 + r^2]*G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] + 2*G[1, x]*G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1, 1] - 2*G[1, y]*G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1, 1] - G[1, x]*G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1 + r^(-1), 1] + G[1, y]*G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1 + r^(-1), 1] - G[1, x]*G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (2*r)/(-1 + r), 1] + G[1, y]*G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (2*r)/(-1 + r), 1] + 2*G[1, x]*G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r)/(-1 + r), 1] - 2*G[1, y]*G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r)/(-1 + r), 1] - G[1, x]*G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2)/((-1 + r)*r), 1] + G[1, y]*G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2)/((-1 + r)*r), 1] - 3*G[0, 2]*G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[0, r]*G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[0, 1 + r]*G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[0, 1 + r^2]*G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - 3*G[0, 2]*G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[0, r]*G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[0, 1 + r]*G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[0, 1 + r^2]*G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + 3*G[0, 2]*G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] + G[0, r]*G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] - G[0, 1 + r]*G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] - G[0, 1 + r^2]*G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] + 3*G[0, 2]*G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] + G[0, r]*G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] - G[0, 1 + r]*G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] - G[0, 1 + r^2]*G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] - 2*G[1, x]*G[(2*r)/(-1 + r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1, 1] + G[1, x]*G[(2*r)/(-1 + r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1 + r^(-1), 1] + G[1, x]*G[(2*r)/(-1 + r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (2*r)/(-1 + r), 1] - 2*G[1, x]*G[(2*r)/(-1 + r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r)/(-1 + r), 1] + G[1, x]*G[(2*r)/(-1 + r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2)/((-1 + r)*r), 1] + 3*G[0, 2]*G[(2*r)/(-1 + r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[0, r]*G[(2*r)/(-1 + r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[0, 1 + r]*G[(2*r)/(-1 + r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[0, 1 + r^2]*G[(2*r)/(-1 + r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + 3*G[0, 2]*G[(2*r)/(-1 + r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[0, r]*G[(2*r)/(-1 + r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[0, 1 + r]*G[(2*r)/(-1 + r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[0, 1 + r^2]*G[(2*r)/(-1 + r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + 2*G[1, x]*G[(1 + r^2)/((-1 + r)*r), 1, (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] - 2*G[1, x]*G[(1 + r^2)/((-1 + r)*r), 1, (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] + 2*G[1, y]*G[(1 + r^2)/((-1 + r)*r), 1, (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] - 2*G[1, x]*G[(1 + r^2)/((-1 + r)*r), 1, (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] + 2*G[1, y]*G[(1 + r^2)/((-1 + r)*r), 1, (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] + 2*G[1, x]*G[(1 + r^2)/((-1 + r)*r), 1, (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] - G[1, x]*G[(1 + r^2)/((-1 + r)*r), 1 + r^(-1), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] + G[1, x]*G[(1 + r^2)/((-1 + r)*r), 1 + r^(-1), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] - G[1, y]*G[(1 + r^2)/((-1 + r)*r), 1 + r^(-1), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] + G[1, x]*G[(1 + r^2)/((-1 + r)*r), 1 + r^(-1), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] - G[1, y]*G[(1 + r^2)/((-1 + r)*r), 1 + r^(-1), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] - G[1, x]*G[(1 + r^2)/((-1 + r)*r), 1 + r^(-1), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] - G[1, x]*G[(1 + r^2)/((-1 + r)*r), (2*r)/(-1 + r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] + G[1, x]*G[(1 + r^2)/((-1 + r)*r), (2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] - G[1, y]*G[(1 + r^2)/((-1 + r)*r), (2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] + G[1, x]*G[(1 + r^2)/((-1 + r)*r), (2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] - G[1, y]*G[(1 + r^2)/((-1 + r)*r), (2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] - G[1, x]*G[(1 + r^2)/((-1 + r)*r), (2*r)/(-1 + r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] + 2*G[1, x]*G[(1 + r^2)/((-1 + r)*r), (1 + r)/(-1 + r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] - 2*G[1, x]*G[(1 + r^2)/((-1 + r)*r), (1 + r)/(-1 + r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] + 2*G[1, y]*G[(1 + r^2)/((-1 + r)*r), (1 + r)/(-1 + r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] - 2*G[1, x]*G[(1 + r^2)/((-1 + r)*r), (1 + r)/(-1 + r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] + 2*G[1, y]*G[(1 + r^2)/((-1 + r)*r), (1 + r)/(-1 + r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] + 2*G[1, x]*G[(1 + r^2)/((-1 + r)*r), (1 + r)/(-1 + r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] - G[1, x]*G[(1 + r^2)/((-1 + r)*r), (1 + r^2)/((-1 + r)*r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] + G[1, x]*G[(1 + r^2)/((-1 + r)*r), (1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] - G[1, y]*G[(1 + r^2)/((-1 + r)*r), (1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] + G[1, x]*G[(1 + r^2)/((-1 + r)*r), (1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] - G[1, y]*G[(1 + r^2)/((-1 + r)*r), (1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1] - G[1, x]*G[(1 + r^2)/((-1 + r)*r), (1 + r^2)/((-1 + r)*r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] + 2*G[1, x]*G[(1 + r^2)/((-1 + r)*r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1, 1] - G[1, x]*G[(1 + r^2)/((-1 + r)*r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1 + r^(-1), 1] - G[1, x]*G[(1 + r^2)/((-1 + r)*r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (2*r)/(-1 + r), 1] + 2*G[1, x]*G[(1 + r^2)/((-1 + r)*r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r)/(-1 + r), 1] - G[1, x]*G[(1 + r^2)/((-1 + r)*r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2)/((-1 + r)*r), 1] - 3*G[0, 2]*G[(1 + r^2)/((-1 + r)*r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[0, r]*G[(1 + r^2)/((-1 + r)*r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[0, 1 + r]*G[(1 + r^2)/((-1 + r)*r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[0, 1 + r^2]*G[(1 + r^2)/((-1 + r)*r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - 3*G[0, 2]*G[(1 + r^2)/((-1 + r)*r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[0, r]*G[(1 + r^2)/((-1 + r)*r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[0, 1 + r]*G[(1 + r^2)/((-1 + r)*r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[0, 1 + r^2]*G[(1 + r^2)/((-1 + r)*r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - 2*G[1, x]*G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1, 1] + 2*G[1, y]*G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1, 1] + G[1, x]*G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1 + r^(-1), 1] - G[1, y]*G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1 + r^(-1), 1] + G[1, x]*G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (2*r)/(-1 + r), 1] - G[1, y]*G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (2*r)/(-1 + r), 1] - 2*G[1, x]*G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r)/(-1 + r), 1] + 2*G[1, y]*G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r)/(-1 + r), 1] + G[1, x]*G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2)/((-1 + r)*r), 1] - G[1, y]*G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2)/((-1 + r)*r), 1] + 3*G[0, 2]*G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[0, r]*G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[0, 1 + r]*G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[0, 1 + r^2]*G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + 3*G[0, 2]*G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[0, r]*G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[0, 1 + r]*G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[0, 1 + r^2]*G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - 3*G[0, 2]*G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] - G[0, r]*G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] + G[0, 1 + r]*G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] + G[0, 1 + r^2]*G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] - 3*G[0, 2]*G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] - G[0, r]*G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] + G[0, 1 + r]*G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] + G[0, 1 + r^2]*G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] - 2*G[1, x]*G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1, 1] + 2*G[1, y]*G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1, 1] + G[1, x]*G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1 + r^(-1), 1] - G[1, y]*G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1 + r^(-1), 1] + G[1, x]*G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (2*r)/(-1 + r), 1] - G[1, y]*G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (2*r)/(-1 + r), 1] - 2*G[1, x]*G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r)/(-1 + r), 1] + 2*G[1, y]*G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r)/(-1 + r), 1] + G[1, x]*G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2)/((-1 + r)*r), 1] - G[1, y]*G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2)/((-1 + r)*r), 1] + 3*G[0, 2]*G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[0, r]*G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[0, 1 + r]*G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[0, 1 + r^2]*G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + 3*G[0, 2]*G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[0, r]*G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[0, 1 + r]*G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[0, 1 + r^2]*G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - 3*G[0, 2]*G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] - G[0, r]*G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] + G[0, 1 + r]*G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] + G[0, 1 + r^2]*G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] - 3*G[0, 2]*G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] - G[0, r]*G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] + G[0, 1 + r]*G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] + G[0, 1 + r^2]*G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] + 2*G[1, x]*G[(1 + r^2)/((-1 + r)*r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1, 1] - G[1, x]*G[(1 + r^2)/((-1 + r)*r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1 + r^(-1), 1] - G[1, x]*G[(1 + r^2)/((-1 + r)*r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (2*r)/(-1 + r), 1] + 2*G[1, x]*G[(1 + r^2)/((-1 + r)*r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r)/(-1 + r), 1] - G[1, x]*G[(1 + r^2)/((-1 + r)*r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2)/((-1 + r)*r), 1] - 3*G[0, 2]*G[(1 + r^2)/((-1 + r)*r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[0, r]*G[(1 + r^2)/((-1 + r)*r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[0, 1 + r]*G[(1 + r^2)/((-1 + r)*r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[0, 1 + r^2]*G[(1 + r^2)/((-1 + r)*r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - 3*G[0, 2]*G[(1 + r^2)/((-1 + r)*r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[0, r]*G[(1 + r^2)/((-1 + r)*r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[0, 1 + r]*G[(1 + r^2)/((-1 + r)*r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[0, 1 + r^2]*G[(1 + r^2)/((-1 + r)*r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[0, 0, (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[0, 0, (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[0, 0, (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[0, 0, (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[0, 0, (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] - G[0, 0, (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] + G[0, 0, (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[0, 0, (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[0, 0, (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] - G[0, 0, (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] - G[0, 0, (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[0, 0, (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - 2*G[0, 1, (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - 2*G[0, 1, (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + 2*G[0, 1, (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + 2*G[0, 1, (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - 2*G[0, 1, (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] - 2*G[0, 1, (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] + 2*G[0, 1, (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + 2*G[0, 1, (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - 2*G[0, 1, (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] - 2*G[0, 1, (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] - 2*G[0, 1, (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - 2*G[0, 1, (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + 2*G[0, 1 + r^(-1), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + 2*G[0, 1 + r^(-1), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - 2*G[0, 1 + r^(-1), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - 2*G[0, 1 + r^(-1), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + 2*G[0, 1 + r^(-1), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] + 2*G[0, 1 + r^(-1), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] - 2*G[0, 1 + r^(-1), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - 2*G[0, 1 + r^(-1), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + 2*G[0, 1 + r^(-1), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] + 2*G[0, 1 + r^(-1), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] + 2*G[0, 1 + r^(-1), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + 2*G[0, 1 + r^(-1), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - 2*G[0, (1 + r)/(-1 + r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - 2*G[0, (1 + r)/(-1 + r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + 2*G[0, (1 + r)/(-1 + r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + 2*G[0, (1 + r)/(-1 + r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - 2*G[0, (1 + r)/(-1 + r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] - 2*G[0, (1 + r)/(-1 + r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] + 2*G[0, (1 + r)/(-1 + r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + 2*G[0, (1 + r)/(-1 + r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - 2*G[0, (1 + r)/(-1 + r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] - 2*G[0, (1 + r)/(-1 + r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] - 2*G[0, (1 + r)/(-1 + r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - 2*G[0, (1 + r)/(-1 + r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + 2*G[0, (1 + r^2)/((-1 + r)*r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + 2*G[0, (1 + r^2)/((-1 + r)*r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - 2*G[0, (1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - 2*G[0, (1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + 2*G[0, (1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] + 2*G[0, (1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] - 2*G[0, (1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - 2*G[0, (1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + 2*G[0, (1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] + 2*G[0, (1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] + 2*G[0, (1 + r^2)/((-1 + r)*r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + 2*G[0, (1 + r^2)/((-1 + r)*r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - 2*G[0, (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1, (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - 2*G[0, (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1, (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[0, (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1 + r^(-1), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[0, (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1 + r^(-1), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[0, (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (2*r)/(-1 + r), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[0, (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (2*r)/(-1 + r), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - 2*G[0, (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r)/(-1 + r), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - 2*G[0, (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r)/(-1 + r), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[0, (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2)/((-1 + r)*r), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[0, (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2)/((-1 + r)*r), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - 2*G[0, (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1, 1] + G[0, (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1 + r^(-1), 1] + G[0, (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), (2*r)/(-1 + r), 1] - 2*G[0, (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), (1 + r)/(-1 + r), 1] + G[0, (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), (1 + r^2)/((-1 + r)*r), 1] - 2*G[0, (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1, 1] + G[0, (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1 + r^(-1), 1] + G[0, (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), (2*r)/(-1 + r), 1] - 2*G[0, (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), (1 + r)/(-1 + r), 1] + G[0, (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), (1 + r^2)/((-1 + r)*r), 1] + 2*G[0, (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1, (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + 2*G[0, (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1, (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - 2*G[0, (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1, (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] - 2*G[0, (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1, (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] - G[0, (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1 + r^(-1), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[0, (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1 + r^(-1), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[0, (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1 + r^(-1), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] + G[0, (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1 + r^(-1), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] - G[0, (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (2*r)/(-1 + r), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[0, (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (2*r)/(-1 + r), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[0, (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (2*r)/(-1 + r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] + G[0, (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (2*r)/(-1 + r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] + 2*G[0, (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r)/(-1 + r), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + 2*G[0, (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r)/(-1 + r), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - 2*G[0, (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r)/(-1 + r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] - 2*G[0, (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r)/(-1 + r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] - G[0, (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2)/((-1 + r)*r), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[0, (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2)/((-1 + r)*r), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[0, (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2)/((-1 + r)*r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] + G[0, (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2)/((-1 + r)*r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] + 2*G[0, (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1, 1] - G[0, (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1 + r^(-1), 1] - G[0, (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), (2*r)/(-1 + r), 1] + 2*G[0, (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), (1 + r)/(-1 + r), 1] - G[0, (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), (1 + r^2)/((-1 + r)*r), 1] + 2*G[0, (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1, 1] - G[0, (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1 + r^(-1), 1] - G[0, (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), (2*r)/(-1 + r), 1] + 2*G[0, (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), (1 + r)/(-1 + r), 1] - G[0, (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), (1 + r^2)/((-1 + r)*r), 1] - 2*G[0, (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1, 1] + G[0, (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1 + r^(-1), 1] + G[0, (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (2*r)/(-1 + r), 1] - 2*G[0, (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r)/(-1 + r), 1] + G[0, (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2)/((-1 + r)*r), 1] - 2*G[0, (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1, 1] + G[0, (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1 + r^(-1), 1] + G[0, (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (2*r)/(-1 + r), 1] - 2*G[0, (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r)/(-1 + r), 1] + G[0, (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2)/((-1 + r)*r), 1] + 2*G[0, (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1, (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + 2*G[0, (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1, (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - 2*G[0, (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1, (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] - 2*G[0, (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1, (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] - G[0, (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1 + r^(-1), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[0, (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1 + r^(-1), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[0, (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1 + r^(-1), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] + G[0, (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1 + r^(-1), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] - G[0, (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (2*r)/(-1 + r), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[0, (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (2*r)/(-1 + r), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[0, (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (2*r)/(-1 + r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] + G[0, (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (2*r)/(-1 + r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] + 2*G[0, (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r)/(-1 + r), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + 2*G[0, (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r)/(-1 + r), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - 2*G[0, (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r)/(-1 + r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] - 2*G[0, (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r)/(-1 + r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] - G[0, (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2)/((-1 + r)*r), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[0, (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2)/((-1 + r)*r), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[0, (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2)/((-1 + r)*r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] + G[0, (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2)/((-1 + r)*r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] + 2*G[0, (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1, 1] - G[0, (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1 + r^(-1), 1] - G[0, (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), (2*r)/(-1 + r), 1] + 2*G[0, (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), (1 + r)/(-1 + r), 1] - G[0, (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), (1 + r^2)/((-1 + r)*r), 1] + 2*G[0, (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1, 1] - G[0, (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1 + r^(-1), 1] - G[0, (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), (2*r)/(-1 + r), 1] + 2*G[0, (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), (1 + r)/(-1 + r), 1] - G[0, (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), (1 + r^2)/((-1 + r)*r), 1] - 2*G[0, (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1, 1] + G[0, (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1 + r^(-1), 1] + G[0, (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (2*r)/(-1 + r), 1] - 2*G[0, (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r)/(-1 + r), 1] + G[0, (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2)/((-1 + r)*r), 1] - 2*G[0, (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1, 1] + G[0, (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1 + r^(-1), 1] + G[0, (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (2*r)/(-1 + r), 1] - 2*G[0, (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r)/(-1 + r), 1] + G[0, (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2)/((-1 + r)*r), 1] - 2*G[0, (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1, (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - 2*G[0, (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1, (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[0, (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1 + r^(-1), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[0, (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1 + r^(-1), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[0, (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (2*r)/(-1 + r), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[0, (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (2*r)/(-1 + r), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - 2*G[0, (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r)/(-1 + r), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - 2*G[0, (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r)/(-1 + r), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[0, (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2)/((-1 + r)*r), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[0, (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2)/((-1 + r)*r), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - 2*G[0, (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1, 1] + G[0, (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1 + r^(-1), 1] + G[0, (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), (2*r)/(-1 + r), 1] - 2*G[0, (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), (1 + r)/(-1 + r), 1] + G[0, (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), (1 + r^2)/((-1 + r)*r), 1] - 2*G[0, (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1, 1] + G[0, (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1 + r^(-1), 1] + G[0, (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), (2*r)/(-1 + r), 1] - 2*G[0, (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), (1 + r)/(-1 + r), 1] + G[0, (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), (1 + r^2)/((-1 + r)*r), 1] + 2*G[1 + r^(-1), 1, (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + 2*G[1 + r^(-1), 1, (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - 2*G[1 + r^(-1), 1, (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - 2*G[1 + r^(-1), 1, (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + 2*G[1 + r^(-1), 1, (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] + 2*G[1 + r^(-1), 1, (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] - 2*G[1 + r^(-1), 1, (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - 2*G[1 + r^(-1), 1, (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + 2*G[1 + r^(-1), 1, (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] + 2*G[1 + r^(-1), 1, (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] + 2*G[1 + r^(-1), 1, (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + 2*G[1 + r^(-1), 1, (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[1 + r^(-1), 1 + r^(-1), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[1 + r^(-1), 1 + r^(-1), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[1 + r^(-1), 1 + r^(-1), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[1 + r^(-1), 1 + r^(-1), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[1 + r^(-1), 1 + r^(-1), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] - G[1 + r^(-1), 1 + r^(-1), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] + G[1 + r^(-1), 1 + r^(-1), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[1 + r^(-1), 1 + r^(-1), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[1 + r^(-1), 1 + r^(-1), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] - G[1 + r^(-1), 1 + r^(-1), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] - G[1 + r^(-1), 1 + r^(-1), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[1 + r^(-1), 1 + r^(-1), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[1 + r^(-1), (2*r)/(-1 + r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[1 + r^(-1), (2*r)/(-1 + r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[1 + r^(-1), (2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[1 + r^(-1), (2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[1 + r^(-1), (2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] - G[1 + r^(-1), (2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] + G[1 + r^(-1), (2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[1 + r^(-1), (2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[1 + r^(-1), (2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] - G[1 + r^(-1), (2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] - G[1 + r^(-1), (2*r)/(-1 + r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[1 + r^(-1), (2*r)/(-1 + r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + 2*G[1 + r^(-1), (1 + r)/(-1 + r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + 2*G[1 + r^(-1), (1 + r)/(-1 + r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - 2*G[1 + r^(-1), (1 + r)/(-1 + r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - 2*G[1 + r^(-1), (1 + r)/(-1 + r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + 2*G[1 + r^(-1), (1 + r)/(-1 + r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] + 2*G[1 + r^(-1), (1 + r)/(-1 + r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] - 2*G[1 + r^(-1), (1 + r)/(-1 + r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - 2*G[1 + r^(-1), (1 + r)/(-1 + r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + 2*G[1 + r^(-1), (1 + r)/(-1 + r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] + 2*G[1 + r^(-1), (1 + r)/(-1 + r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] + 2*G[1 + r^(-1), (1 + r)/(-1 + r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + 2*G[1 + r^(-1), (1 + r)/(-1 + r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[1 + r^(-1), (1 + r^2)/((-1 + r)*r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[1 + r^(-1), (1 + r^2)/((-1 + r)*r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[1 + r^(-1), (1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[1 + r^(-1), (1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[1 + r^(-1), (1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] - G[1 + r^(-1), (1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] + G[1 + r^(-1), (1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[1 + r^(-1), (1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[1 + r^(-1), (1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] - G[1 + r^(-1), (1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] - G[1 + r^(-1), (1 + r^2)/((-1 + r)*r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[1 + r^(-1), (1 + r^2)/((-1 + r)*r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + 2*G[1 + r^(-1), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1, (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + 2*G[1 + r^(-1), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1, (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[1 + r^(-1), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1 + r^(-1), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[1 + r^(-1), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1 + r^(-1), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[1 + r^(-1), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (2*r)/(-1 + r), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[1 + r^(-1), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (2*r)/(-1 + r), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + 2*G[1 + r^(-1), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r)/(-1 + r), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + 2*G[1 + r^(-1), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r)/(-1 + r), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[1 + r^(-1), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2)/((-1 + r)*r), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[1 + r^(-1), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2)/((-1 + r)*r), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + 2*G[1 + r^(-1), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1, 1] - G[1 + r^(-1), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1 + r^(-1), 1] - G[1 + r^(-1), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), (2*r)/(-1 + r), 1] + 2*G[1 + r^(-1), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), (1 + r)/(-1 + r), 1] - G[1 + r^(-1), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), (1 + r^2)/((-1 + r)*r), 1] + 2*G[1 + r^(-1), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1, 1] - G[1 + r^(-1), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1 + r^(-1), 1] - G[1 + r^(-1), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), (2*r)/(-1 + r), 1] + 2*G[1 + r^(-1), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), (1 + r)/(-1 + r), 1] - G[1 + r^(-1), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), (1 + r^2)/((-1 + r)*r), 1] - 2*G[1 + r^(-1), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1, (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - 2*G[1 + r^(-1), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1, (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + 2*G[1 + r^(-1), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1, (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] + 2*G[1 + r^(-1), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1, (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] + G[1 + r^(-1), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1 + r^(-1), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[1 + r^(-1), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1 + r^(-1), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[1 + r^(-1), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1 + r^(-1), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] - G[1 + r^(-1), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1 + r^(-1), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] + G[1 + r^(-1), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (2*r)/(-1 + r), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[1 + r^(-1), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (2*r)/(-1 + r), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[1 + r^(-1), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (2*r)/(-1 + r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] - G[1 + r^(-1), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (2*r)/(-1 + r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] - 2*G[1 + r^(-1), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r)/(-1 + r), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - 2*G[1 + r^(-1), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r)/(-1 + r), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + 2*G[1 + r^(-1), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r)/(-1 + r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] + 2*G[1 + r^(-1), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r)/(-1 + r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] + G[1 + r^(-1), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2)/((-1 + r)*r), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[1 + r^(-1), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2)/((-1 + r)*r), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[1 + r^(-1), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2)/((-1 + r)*r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] - G[1 + r^(-1), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2)/((-1 + r)*r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] - 2*G[1 + r^(-1), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1, 1] + G[1 + r^(-1), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1 + r^(-1), 1] + G[1 + r^(-1), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), (2*r)/(-1 + r), 1] - 2*G[1 + r^(-1), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), (1 + r)/(-1 + r), 1] + G[1 + r^(-1), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), (1 + r^2)/((-1 + r)*r), 1] - 2*G[1 + r^(-1), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1, 1] + G[1 + r^(-1), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1 + r^(-1), 1] + G[1 + r^(-1), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), (2*r)/(-1 + r), 1] - 2*G[1 + r^(-1), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), (1 + r)/(-1 + r), 1] + G[1 + r^(-1), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), (1 + r^2)/((-1 + r)*r), 1] + 2*G[1 + r^(-1), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1, 1] - G[1 + r^(-1), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1 + r^(-1), 1] - G[1 + r^(-1), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (2*r)/(-1 + r), 1] + 2*G[1 + r^(-1), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r)/(-1 + r), 1] - G[1 + r^(-1), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2)/((-1 + r)*r), 1] + 2*G[1 + r^(-1), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1, 1] - G[1 + r^(-1), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1 + r^(-1), 1] - G[1 + r^(-1), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (2*r)/(-1 + r), 1] + 2*G[1 + r^(-1), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r)/(-1 + r), 1] - G[1 + r^(-1), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2)/((-1 + r)*r), 1] - 2*G[1 + r^(-1), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1, (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - 2*G[1 + r^(-1), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1, (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + 2*G[1 + r^(-1), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1, (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] + 2*G[1 + r^(-1), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1, (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] + G[1 + r^(-1), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1 + r^(-1), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[1 + r^(-1), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1 + r^(-1), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[1 + r^(-1), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1 + r^(-1), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] - G[1 + r^(-1), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1 + r^(-1), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] + G[1 + r^(-1), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (2*r)/(-1 + r), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[1 + r^(-1), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (2*r)/(-1 + r), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[1 + r^(-1), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (2*r)/(-1 + r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] - G[1 + r^(-1), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (2*r)/(-1 + r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] - 2*G[1 + r^(-1), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r)/(-1 + r), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - 2*G[1 + r^(-1), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r)/(-1 + r), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + 2*G[1 + r^(-1), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r)/(-1 + r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] + 2*G[1 + r^(-1), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r)/(-1 + r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] + G[1 + r^(-1), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2)/((-1 + r)*r), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[1 + r^(-1), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2)/((-1 + r)*r), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[1 + r^(-1), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2)/((-1 + r)*r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] - G[1 + r^(-1), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2)/((-1 + r)*r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] - 2*G[1 + r^(-1), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1, 1] + G[1 + r^(-1), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1 + r^(-1), 1] + G[1 + r^(-1), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), (2*r)/(-1 + r), 1] - 2*G[1 + r^(-1), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), (1 + r)/(-1 + r), 1] + G[1 + r^(-1), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), (1 + r^2)/((-1 + r)*r), 1] - 2*G[1 + r^(-1), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1, 1] + G[1 + r^(-1), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1 + r^(-1), 1] + G[1 + r^(-1), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), (2*r)/(-1 + r), 1] - 2*G[1 + r^(-1), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), (1 + r)/(-1 + r), 1] + G[1 + r^(-1), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), (1 + r^2)/((-1 + r)*r), 1] + 2*G[1 + r^(-1), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1, 1] - G[1 + r^(-1), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1 + r^(-1), 1] - G[1 + r^(-1), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (2*r)/(-1 + r), 1] + 2*G[1 + r^(-1), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r)/(-1 + r), 1] - G[1 + r^(-1), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2)/((-1 + r)*r), 1] + 2*G[1 + r^(-1), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1, 1] - G[1 + r^(-1), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1 + r^(-1), 1] - G[1 + r^(-1), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (2*r)/(-1 + r), 1] + 2*G[1 + r^(-1), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r)/(-1 + r), 1] - G[1 + r^(-1), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2)/((-1 + r)*r), 1] + 2*G[1 + r^(-1), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1, (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + 2*G[1 + r^(-1), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1, (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[1 + r^(-1), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1 + r^(-1), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[1 + r^(-1), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1 + r^(-1), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[1 + r^(-1), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (2*r)/(-1 + r), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[1 + r^(-1), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (2*r)/(-1 + r), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + 2*G[1 + r^(-1), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r)/(-1 + r), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + 2*G[1 + r^(-1), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r)/(-1 + r), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[1 + r^(-1), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2)/((-1 + r)*r), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[1 + r^(-1), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2)/((-1 + r)*r), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + 2*G[1 + r^(-1), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1, 1] - G[1 + r^(-1), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1 + r^(-1), 1] - G[1 + r^(-1), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), (2*r)/(-1 + r), 1] + 2*G[1 + r^(-1), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), (1 + r)/(-1 + r), 1] - G[1 + r^(-1), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), (1 + r^2)/((-1 + r)*r), 1] + 2*G[1 + r^(-1), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1, 1] - G[1 + r^(-1), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1 + r^(-1), 1] - G[1 + r^(-1), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), (2*r)/(-1 + r), 1] + 2*G[1 + r^(-1), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), (1 + r)/(-1 + r), 1] - G[1 + r^(-1), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), (1 + r^2)/((-1 + r)*r), 1] - 2*G[(2*r)/(-1 + r), 1, (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - 2*G[(2*r)/(-1 + r), 1, (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + 2*G[(2*r)/(-1 + r), 1, (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + 2*G[(2*r)/(-1 + r), 1, (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - 2*G[(2*r)/(-1 + r), 1, (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] - 2*G[(2*r)/(-1 + r), 1, (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] + 2*G[(2*r)/(-1 + r), 1, (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + 2*G[(2*r)/(-1 + r), 1, (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - 2*G[(2*r)/(-1 + r), 1, (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] - 2*G[(2*r)/(-1 + r), 1, (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] - 2*G[(2*r)/(-1 + r), 1, (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - 2*G[(2*r)/(-1 + r), 1, (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[(2*r)/(-1 + r), 1 + r^(-1), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[(2*r)/(-1 + r), 1 + r^(-1), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[(2*r)/(-1 + r), 1 + r^(-1), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[(2*r)/(-1 + r), 1 + r^(-1), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[(2*r)/(-1 + r), 1 + r^(-1), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] + G[(2*r)/(-1 + r), 1 + r^(-1), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] - G[(2*r)/(-1 + r), 1 + r^(-1), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[(2*r)/(-1 + r), 1 + r^(-1), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[(2*r)/(-1 + r), 1 + r^(-1), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] + G[(2*r)/(-1 + r), 1 + r^(-1), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] + G[(2*r)/(-1 + r), 1 + r^(-1), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[(2*r)/(-1 + r), 1 + r^(-1), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[(2*r)/(-1 + r), (2*r)/(-1 + r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[(2*r)/(-1 + r), (2*r)/(-1 + r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[(2*r)/(-1 + r), (2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[(2*r)/(-1 + r), (2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[(2*r)/(-1 + r), (2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] + G[(2*r)/(-1 + r), (2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] - G[(2*r)/(-1 + r), (2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[(2*r)/(-1 + r), (2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[(2*r)/(-1 + r), (2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] + G[(2*r)/(-1 + r), (2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] + G[(2*r)/(-1 + r), (2*r)/(-1 + r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[(2*r)/(-1 + r), (2*r)/(-1 + r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - 2*G[(2*r)/(-1 + r), (1 + r)/(-1 + r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - 2*G[(2*r)/(-1 + r), (1 + r)/(-1 + r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + 2*G[(2*r)/(-1 + r), (1 + r)/(-1 + r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + 2*G[(2*r)/(-1 + r), (1 + r)/(-1 + r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - 2*G[(2*r)/(-1 + r), (1 + r)/(-1 + r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] - 2*G[(2*r)/(-1 + r), (1 + r)/(-1 + r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] + 2*G[(2*r)/(-1 + r), (1 + r)/(-1 + r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + 2*G[(2*r)/(-1 + r), (1 + r)/(-1 + r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - 2*G[(2*r)/(-1 + r), (1 + r)/(-1 + r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] - 2*G[(2*r)/(-1 + r), (1 + r)/(-1 + r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] - 2*G[(2*r)/(-1 + r), (1 + r)/(-1 + r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - 2*G[(2*r)/(-1 + r), (1 + r)/(-1 + r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[(2*r)/(-1 + r), (1 + r^2)/((-1 + r)*r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[(2*r)/(-1 + r), (1 + r^2)/((-1 + r)*r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[(2*r)/(-1 + r), (1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[(2*r)/(-1 + r), (1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[(2*r)/(-1 + r), (1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] + G[(2*r)/(-1 + r), (1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] - G[(2*r)/(-1 + r), (1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[(2*r)/(-1 + r), (1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[(2*r)/(-1 + r), (1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] + G[(2*r)/(-1 + r), (1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] + G[(2*r)/(-1 + r), (1 + r^2)/((-1 + r)*r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[(2*r)/(-1 + r), (1 + r^2)/((-1 + r)*r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - 2*G[(2*r)/(-1 + r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1, (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - 2*G[(2*r)/(-1 + r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1, (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[(2*r)/(-1 + r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1 + r^(-1), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[(2*r)/(-1 + r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1 + r^(-1), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[(2*r)/(-1 + r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (2*r)/(-1 + r), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[(2*r)/(-1 + r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (2*r)/(-1 + r), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - 2*G[(2*r)/(-1 + r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r)/(-1 + r), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - 2*G[(2*r)/(-1 + r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r)/(-1 + r), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[(2*r)/(-1 + r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2)/((-1 + r)*r), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[(2*r)/(-1 + r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2)/((-1 + r)*r), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - 2*G[(2*r)/(-1 + r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1, 1] + G[(2*r)/(-1 + r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1 + r^(-1), 1] + G[(2*r)/(-1 + r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), (2*r)/(-1 + r), 1] - 2*G[(2*r)/(-1 + r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), (1 + r)/(-1 + r), 1] + G[(2*r)/(-1 + r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), (1 + r^2)/((-1 + r)*r), 1] - 2*G[(2*r)/(-1 + r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1, 1] + G[(2*r)/(-1 + r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1 + r^(-1), 1] + G[(2*r)/(-1 + r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), (2*r)/(-1 + r), 1] - 2*G[(2*r)/(-1 + r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), (1 + r)/(-1 + r), 1] + G[(2*r)/(-1 + r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), (1 + r^2)/((-1 + r)*r), 1] + 2*G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1, (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + 2*G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1, (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - 2*G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1, (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] - 2*G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1, (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] - G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1 + r^(-1), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1 + r^(-1), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1 + r^(-1), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] + G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1 + r^(-1), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] - G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (2*r)/(-1 + r), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (2*r)/(-1 + r), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (2*r)/(-1 + r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] + G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (2*r)/(-1 + r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] + 2*G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r)/(-1 + r), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + 2*G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r)/(-1 + r), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - 2*G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r)/(-1 + r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] - 2*G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r)/(-1 + r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] - G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2)/((-1 + r)*r), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2)/((-1 + r)*r), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2)/((-1 + r)*r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] + G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2)/((-1 + r)*r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] + 2*G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1, 1] - G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1 + r^(-1), 1] - G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), (2*r)/(-1 + r), 1] + 2*G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), (1 + r)/(-1 + r), 1] - G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), (1 + r^2)/((-1 + r)*r), 1] + 2*G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1, 1] - G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1 + r^(-1), 1] - G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), (2*r)/(-1 + r), 1] + 2*G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), (1 + r)/(-1 + r), 1] - G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), (1 + r^2)/((-1 + r)*r), 1] - 2*G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1, 1] + G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1 + r^(-1), 1] + G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (2*r)/(-1 + r), 1] - 2*G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r)/(-1 + r), 1] + G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2)/((-1 + r)*r), 1] - 2*G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1, 1] + G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1 + r^(-1), 1] + G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (2*r)/(-1 + r), 1] - 2*G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r)/(-1 + r), 1] + G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2)/((-1 + r)*r), 1] + 2*G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1, (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + 2*G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1, (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - 2*G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1, (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] - 2*G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1, (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] - G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1 + r^(-1), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1 + r^(-1), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1 + r^(-1), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] + G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1 + r^(-1), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] - G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (2*r)/(-1 + r), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (2*r)/(-1 + r), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (2*r)/(-1 + r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] + G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (2*r)/(-1 + r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] + 2*G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r)/(-1 + r), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + 2*G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r)/(-1 + r), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - 2*G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r)/(-1 + r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] - 2*G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r)/(-1 + r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] - G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2)/((-1 + r)*r), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2)/((-1 + r)*r), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2)/((-1 + r)*r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] + G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2)/((-1 + r)*r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] + 2*G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1, 1] - G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1 + r^(-1), 1] - G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), (2*r)/(-1 + r), 1] + 2*G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), (1 + r)/(-1 + r), 1] - G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), (1 + r^2)/((-1 + r)*r), 1] + 2*G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1, 1] - G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1 + r^(-1), 1] - G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), (2*r)/(-1 + r), 1] + 2*G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), (1 + r)/(-1 + r), 1] - G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), (1 + r^2)/((-1 + r)*r), 1] - 2*G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1, 1] + G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1 + r^(-1), 1] + G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (2*r)/(-1 + r), 1] - 2*G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r)/(-1 + r), 1] + G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2)/((-1 + r)*r), 1] - 2*G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1, 1] + G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1 + r^(-1), 1] + G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (2*r)/(-1 + r), 1] - 2*G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r)/(-1 + r), 1] + G[(2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2)/((-1 + r)*r), 1] - 2*G[(2*r)/(-1 + r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1, (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - 2*G[(2*r)/(-1 + r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1, (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[(2*r)/(-1 + r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1 + r^(-1), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[(2*r)/(-1 + r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1 + r^(-1), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[(2*r)/(-1 + r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (2*r)/(-1 + r), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[(2*r)/(-1 + r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (2*r)/(-1 + r), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - 2*G[(2*r)/(-1 + r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r)/(-1 + r), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - 2*G[(2*r)/(-1 + r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r)/(-1 + r), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[(2*r)/(-1 + r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2)/((-1 + r)*r), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[(2*r)/(-1 + r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2)/((-1 + r)*r), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - 2*G[(2*r)/(-1 + r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1, 1] + G[(2*r)/(-1 + r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1 + r^(-1), 1] + G[(2*r)/(-1 + r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), (2*r)/(-1 + r), 1] - 2*G[(2*r)/(-1 + r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), (1 + r)/(-1 + r), 1] + G[(2*r)/(-1 + r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), (1 + r^2)/((-1 + r)*r), 1] - 2*G[(2*r)/(-1 + r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1, 1] + G[(2*r)/(-1 + r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1 + r^(-1), 1] + G[(2*r)/(-1 + r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), (2*r)/(-1 + r), 1] - 2*G[(2*r)/(-1 + r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), (1 + r)/(-1 + r), 1] + G[(2*r)/(-1 + r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), (1 + r^2)/((-1 + r)*r), 1] + 2*G[(1 + r^2)/((-1 + r)*r), 1, (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + 2*G[(1 + r^2)/((-1 + r)*r), 1, (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - 2*G[(1 + r^2)/((-1 + r)*r), 1, (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - 2*G[(1 + r^2)/((-1 + r)*r), 1, (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + 2*G[(1 + r^2)/((-1 + r)*r), 1, (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] + 2*G[(1 + r^2)/((-1 + r)*r), 1, (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] - 2*G[(1 + r^2)/((-1 + r)*r), 1, (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - 2*G[(1 + r^2)/((-1 + r)*r), 1, (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + 2*G[(1 + r^2)/((-1 + r)*r), 1, (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] + 2*G[(1 + r^2)/((-1 + r)*r), 1, (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] + 2*G[(1 + r^2)/((-1 + r)*r), 1, (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + 2*G[(1 + r^2)/((-1 + r)*r), 1, (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[(1 + r^2)/((-1 + r)*r), 1 + r^(-1), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[(1 + r^2)/((-1 + r)*r), 1 + r^(-1), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[(1 + r^2)/((-1 + r)*r), 1 + r^(-1), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[(1 + r^2)/((-1 + r)*r), 1 + r^(-1), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[(1 + r^2)/((-1 + r)*r), 1 + r^(-1), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] - G[(1 + r^2)/((-1 + r)*r), 1 + r^(-1), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] + G[(1 + r^2)/((-1 + r)*r), 1 + r^(-1), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[(1 + r^2)/((-1 + r)*r), 1 + r^(-1), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[(1 + r^2)/((-1 + r)*r), 1 + r^(-1), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] - G[(1 + r^2)/((-1 + r)*r), 1 + r^(-1), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] - G[(1 + r^2)/((-1 + r)*r), 1 + r^(-1), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[(1 + r^2)/((-1 + r)*r), 1 + r^(-1), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[(1 + r^2)/((-1 + r)*r), (2*r)/(-1 + r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[(1 + r^2)/((-1 + r)*r), (2*r)/(-1 + r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[(1 + r^2)/((-1 + r)*r), (2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[(1 + r^2)/((-1 + r)*r), (2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[(1 + r^2)/((-1 + r)*r), (2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] - G[(1 + r^2)/((-1 + r)*r), (2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] + G[(1 + r^2)/((-1 + r)*r), (2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[(1 + r^2)/((-1 + r)*r), (2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[(1 + r^2)/((-1 + r)*r), (2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] - G[(1 + r^2)/((-1 + r)*r), (2*r)/(-1 + r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] - G[(1 + r^2)/((-1 + r)*r), (2*r)/(-1 + r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[(1 + r^2)/((-1 + r)*r), (2*r)/(-1 + r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + 2*G[(1 + r^2)/((-1 + r)*r), (1 + r)/(-1 + r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + 2*G[(1 + r^2)/((-1 + r)*r), (1 + r)/(-1 + r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - 2*G[(1 + r^2)/((-1 + r)*r), (1 + r)/(-1 + r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - 2*G[(1 + r^2)/((-1 + r)*r), (1 + r)/(-1 + r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + 2*G[(1 + r^2)/((-1 + r)*r), (1 + r)/(-1 + r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] + 2*G[(1 + r^2)/((-1 + r)*r), (1 + r)/(-1 + r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] - 2*G[(1 + r^2)/((-1 + r)*r), (1 + r)/(-1 + r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - 2*G[(1 + r^2)/((-1 + r)*r), (1 + r)/(-1 + r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + 2*G[(1 + r^2)/((-1 + r)*r), (1 + r)/(-1 + r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] + 2*G[(1 + r^2)/((-1 + r)*r), (1 + r)/(-1 + r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] + 2*G[(1 + r^2)/((-1 + r)*r), (1 + r)/(-1 + r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + 2*G[(1 + r^2)/((-1 + r)*r), (1 + r)/(-1 + r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[(1 + r^2)/((-1 + r)*r), (1 + r^2)/((-1 + r)*r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[(1 + r^2)/((-1 + r)*r), (1 + r^2)/((-1 + r)*r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[(1 + r^2)/((-1 + r)*r), (1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[(1 + r^2)/((-1 + r)*r), (1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[(1 + r^2)/((-1 + r)*r), (1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] - G[(1 + r^2)/((-1 + r)*r), (1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] + G[(1 + r^2)/((-1 + r)*r), (1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[(1 + r^2)/((-1 + r)*r), (1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[(1 + r^2)/((-1 + r)*r), (1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] - G[(1 + r^2)/((-1 + r)*r), (1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] - G[(1 + r^2)/((-1 + r)*r), (1 + r^2)/((-1 + r)*r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[(1 + r^2)/((-1 + r)*r), (1 + r^2)/((-1 + r)*r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + 2*G[(1 + r^2)/((-1 + r)*r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1, (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + 2*G[(1 + r^2)/((-1 + r)*r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1, (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[(1 + r^2)/((-1 + r)*r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1 + r^(-1), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[(1 + r^2)/((-1 + r)*r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1 + r^(-1), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[(1 + r^2)/((-1 + r)*r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (2*r)/(-1 + r), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[(1 + r^2)/((-1 + r)*r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (2*r)/(-1 + r), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + 2*G[(1 + r^2)/((-1 + r)*r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r)/(-1 + r), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + 2*G[(1 + r^2)/((-1 + r)*r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r)/(-1 + r), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[(1 + r^2)/((-1 + r)*r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2)/((-1 + r)*r), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[(1 + r^2)/((-1 + r)*r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2)/((-1 + r)*r), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + 2*G[(1 + r^2)/((-1 + r)*r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1, 1] - G[(1 + r^2)/((-1 + r)*r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1 + r^(-1), 1] - G[(1 + r^2)/((-1 + r)*r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), (2*r)/(-1 + r), 1] + 2*G[(1 + r^2)/((-1 + r)*r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), (1 + r)/(-1 + r), 1] - G[(1 + r^2)/((-1 + r)*r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), (1 + r^2)/((-1 + r)*r), 1] + 2*G[(1 + r^2)/((-1 + r)*r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1, 1] - G[(1 + r^2)/((-1 + r)*r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1 + r^(-1), 1] - G[(1 + r^2)/((-1 + r)*r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), (2*r)/(-1 + r), 1] + 2*G[(1 + r^2)/((-1 + r)*r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), (1 + r)/(-1 + r), 1] - G[(1 + r^2)/((-1 + r)*r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), (1 + r^2)/((-1 + r)*r), 1] - 2*G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1, (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - 2*G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1, (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + 2*G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1, (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] + 2*G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1, (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] + G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1 + r^(-1), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1 + r^(-1), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1 + r^(-1), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] - G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1 + r^(-1), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] + G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (2*r)/(-1 + r), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (2*r)/(-1 + r), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (2*r)/(-1 + r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] - G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (2*r)/(-1 + r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] - 2*G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r)/(-1 + r), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - 2*G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r)/(-1 + r), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + 2*G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r)/(-1 + r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] + 2*G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r)/(-1 + r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] + G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2)/((-1 + r)*r), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2)/((-1 + r)*r), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2)/((-1 + r)*r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] - G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2)/((-1 + r)*r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] - 2*G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1, 1] + G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1 + r^(-1), 1] + G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), (2*r)/(-1 + r), 1] - 2*G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), (1 + r)/(-1 + r), 1] + G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), (1 + r^2)/((-1 + r)*r), 1] - 2*G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1, 1] + G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1 + r^(-1), 1] + G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), (2*r)/(-1 + r), 1] - 2*G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), (1 + r)/(-1 + r), 1] + G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), (1 + r^2)/((-1 + r)*r), 1] + 2*G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1, 1] - G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1 + r^(-1), 1] - G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (2*r)/(-1 + r), 1] + 2*G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r)/(-1 + r), 1] - G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2)/((-1 + r)*r), 1] + 2*G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1, 1] - G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1 + r^(-1), 1] - G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (2*r)/(-1 + r), 1] + 2*G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r)/(-1 + r), 1] - G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2)/((-1 + r)*r), 1] - 2*G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1, (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - 2*G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1, (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + 2*G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1, (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] + 2*G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1, (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] + G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1 + r^(-1), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1 + r^(-1), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1 + r^(-1), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] - G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), 1 + r^(-1), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] + G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (2*r)/(-1 + r), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (2*r)/(-1 + r), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (2*r)/(-1 + r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] - G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (2*r)/(-1 + r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] - 2*G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r)/(-1 + r), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - 2*G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r)/(-1 + r), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + 2*G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r)/(-1 + r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] + 2*G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r)/(-1 + r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] + G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2)/((-1 + r)*r), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2)/((-1 + r)*r), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2)/((-1 + r)*r), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1] - G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2)/((-1 + r)*r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1] - 2*G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1, 1] + G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1 + r^(-1), 1] + G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), (2*r)/(-1 + r), 1] - 2*G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), (1 + r)/(-1 + r), 1] + G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), (1 + r^2)/((-1 + r)*r), 1] - 2*G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1, 1] + G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1 + r^(-1), 1] + G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), (2*r)/(-1 + r), 1] - 2*G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), (1 + r)/(-1 + r), 1] + G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), (1 + r^2)/((-1 + r)*r), 1] + 2*G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1, 1] - G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), 1 + r^(-1), 1] - G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (2*r)/(-1 + r), 1] + 2*G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r)/(-1 + r), 1] - G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), (1 + r^2)/((-1 + r)*r), 1] + 2*G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1, 1] - G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1 + r^(-1), 1] - G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (2*r)/(-1 + r), 1] + 2*G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r)/(-1 + r), 1] - G[(1 + r^2)/((-1 + r)*r), (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2)/((-1 + r)*r), 1] + 2*G[(1 + r^2)/((-1 + r)*r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1, (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + 2*G[(1 + r^2)/((-1 + r)*r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1, (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[(1 + r^2)/((-1 + r)*r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1 + r^(-1), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[(1 + r^2)/((-1 + r)*r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), 1 + r^(-1), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[(1 + r^2)/((-1 + r)*r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (2*r)/(-1 + r), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[(1 + r^2)/((-1 + r)*r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (2*r)/(-1 + r), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + 2*G[(1 + r^2)/((-1 + r)*r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r)/(-1 + r), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + 2*G[(1 + r^2)/((-1 + r)*r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r)/(-1 + r), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[(1 + r^2)/((-1 + r)*r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2)/((-1 + r)*r), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] - G[(1 + r^2)/((-1 + r)*r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2)/((-1 + r)*r), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1] + 2*G[(1 + r^2)/((-1 + r)*r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1, 1] - G[(1 + r^2)/((-1 + r)*r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1 + r^(-1), 1] - G[(1 + r^2)/((-1 + r)*r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), (2*r)/(-1 + r), 1] + 2*G[(1 + r^2)/((-1 + r)*r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), (1 + r)/(-1 + r), 1] - G[(1 + r^2)/((-1 + r)*r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), (1 + r^2)/((-1 + r)*r), 1] + 2*G[(1 + r^2)/((-1 + r)*r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1, 1] - G[(1 + r^2)/((-1 + r)*r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), 1 + r^(-1), 1] - G[(1 + r^2)/((-1 + r)*r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), (2*r)/(-1 + r), 1] + 2*G[(1 + r^2)/((-1 + r)*r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), (1 + r)/(-1 + r), 1] - G[(1 + r^2)/((-1 + r)*r), (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), (1 + r^2)/((-1 + r)*r), 1];
sJ[4,1,1] = Antisymmetrize[sJhat[4,1,1],{x,y}];


(* ::Subsubsection:: *)
(*Part (2)*)


JhatFib[4,0,2] = JhatFib[4,0,3] = -G[1,y] G[y,x]+G[1,x] G[1-y/x,t]-G[1,y] G[1-y/x,t]+G[y,1,x]+G[1-y/x,(-1+x)/x,t];


(* ::Text:: *)
(*JhatFibp[4, 0, 2] is eq . (4.29)*)


JhatFibp[4,0,2] = Sum[(-1)^(i+1) JhatFib[4,0,i]/.{x->x[i],y->y[i]},{i,2,3}];


sJhat[4,0,2] = sJhat[4,0,3] = G[1,x] G[y,-y,x]-G[1,y] G[y,-y,x]+G[1,x] G[y,y,x]-G[1,y] G[y,y,x]-G[1,y,-y,x]-G[1,y,y,x]-2 G[y,0,1,x]+G[y,1,-1,x]+G[y,1,1,x]-G[y,1,-y,x]-G[y,1,y,x]-2 G[1,x] G[y,x] Log[2]+2 G[1,y,x] Log[2]+2 G[y,1,x] Log[2];
sJ[4,0,2] = sJ[4,0,3] = Antisymmetrize[sJhat[4,0,2],{x,y}];

sJhat[4,1,2] = sJhat[4,1,3] = 1/6 \[Pi]^2 G[1,x] G[y,x]+1/6 \[Pi]^2 G[1,y] G[y,x]-1/6 \[Pi]^2 G[1,y,x]-1/3 \[Pi]^2 G[y,1,x]-G[1,x] G[y,-y,-y,x]+G[1,y] G[y,-y,-y,x]-G[1,x] G[y,-y,y,x]+G[1,y] G[y,-y,y,x]-G[1,x] G[y,y,-y,x]+G[1,y] G[y,y,-y,x]-G[1,x] G[y,y,y,x]+G[1,y] G[y,y,y,x]+G[1,y,-y,-y,x]+G[1,y,-y,y,x]+G[1,y,y,-y,x]+G[1,y,y,y,x]+2 G[y,0,1,-1,x]+2 G[y,0,1,1,x]-G[y,1,-1,-1,x]-G[y,1,-1,1,x]-G[y,1,1,-1,x]-G[y,1,1,1,x]+G[y,1,-y,-y,x]+G[y,1,-y,y,x]+G[y,1,y,-y,x]+G[y,1,y,y,x]+2 G[y,-y,0,1,x]-G[y,-y,1,-1,x]-G[y,-y,1,1,x]+G[y,-y,1,-y,x]+G[y,-y,1,y,x]+2 G[y,y,0,1,x]-G[y,y,1,-1,x]-G[y,y,1,1,x]+G[y,y,1,-y,x]+G[y,y,1,y,x]+2 G[1,x] G[y,x] Log[2]^2-2 G[1,y,x] Log[2]^2-2 G[y,1,x] Log[2]^2;
sJ[4,1,2] = sJ[4,1,3] = Antisymmetrize[sJhat[4,1,2],{x,y}];


(* ::Text:: *)
(*sJp[4,k,2] is eps^k coefficient of Laurent expansion of eq. (4.32)*)


sJhatp[4,k_,2]=Sum[(-1)^(i+1) sJhat[4,k,i]/.{x->x[i],y->y[i]},{i,2,3}];
sJp[4,k_,2]=Sum[(-1)^(i+1) sJ[4,k,i]/.{x->x[i],y->y[i]},{i,2,3}];


(* ::Text:: *)
(*All alternating polylogs together*)


sJ[4,k_]:=Sum[(-1)^(i+1) sJ[4,k,i]/.{x->x[i],y->y[i]},{i,3}]; (*i.e. coefficients of eq. (4.16)*)


(* ::Text:: *)
(*JBox is eps^epsorder coefficient in eq . (3.21) for the box integral (for one orthoscheme)*)


JBox[epsorder_]:=Module[{tmp=1/2Exp[eps EulerGamma] Omega[-2 eps]Pi^eps QQ[4,4]^(-eps)Sum[g[i]eps^i,{i,-1,1}]/.Omega[X_]:>2Pi^(X/2)/Gamma[X/2]//SeriesCoefficient[#,{eps,0,epsorder}]&//Expand},
tmp/.g[i_]:>sJ[4,i]
];


(* ::Text:: *)
(*Combining all the orthoschemes*)


(* ::Text:: *)
(*This is the eps^epsorder contribution from I_4^{4-2eps} (Qmat)*)


IBox[Qmat_,epsorder_]:=Module[{ngon=4},I/8 /Sqrt[Abs[Det[Qmat]]] Table[sgn[Qmat,k] JBox[epsorder]/.(xyrplBox/.QQ[i_,j_]:>QQReplace[Qmat,k][[i,j]])/.QQ[4,4]->QQReplace[Qmat,1][[4,4]],{k,(ngon)!}]//Total];


(* ::Subsection:: *)
(*Pentagon*)


(* ::Text:: *)
(*This is eq. (4.35)*)


xyzrplPenta={r->Sqrt[-1+(2 QQ[4,4])/QQ[2,2]-2 Sqrt[QQ[4,4]/QQ[2,2]] Sqrt[-1+QQ[4,4]/QQ[2,2]]],x[1]->Sqrt[(-QQ[1,1]+QQ[2,2])/QQ[2,2]],x[2]->Sqrt[(-QQ[1,1]+QQ[4,4])/QQ[4,4]],x[3]->Sqrt[(-QQ[3,3]+QQ[4,4])/QQ[4,4]],x[4]->Sqrt[(-QQ[1,1]+QQ[4,4])/QQ[4,4]],x[5]->Sqrt[(-QQ[3,3]+QQ[4,4])/QQ[4,4]],x[6]->Sqrt[(-QQ[1,1]+QQ[2,2])/QQ[2,2]],x[7]->Sqrt[(-QQ[1,1]+QQ[2,2])/QQ[2,2]],x[8]->Sqrt[(-QQ[1,1]+QQ[4,4])/QQ[4,4]],x[9]->Sqrt[(-QQ[3,3]+QQ[4,4])/QQ[4,4]],xp[8]->Sqrt[((QQ[2,2]-QQ[3,3]) (QQ[1,1]-QQ[4,4]) (-QQ[4,4]+QQ[5,5]))/((QQ[1,1]-QQ[2,2]) (QQ[3,3]-QQ[4,4]) QQ[4,4])],xp[9]->Sqrt[((QQ[2,2]-QQ[3,3]) (-QQ[4,4]+QQ[5,5]))/((QQ[1,1]-QQ[2,2]) QQ[4,4])],y[1]->I Sqrt[((-QQ[2,2]+QQ[3,3]) QQ[4,4])/(QQ[2,2] (-QQ[3,3]+QQ[4,4]))],y[2]->I Sqrt[(-QQ[4,4]+QQ[5,5])/QQ[4,4]],y[3]->I Sqrt[(-QQ[4,4]+QQ[5,5])/QQ[4,4]],y[4]->I Sqrt[((QQ[2,2]-QQ[3,3]) (QQ[1,1]-QQ[4,4]))/((QQ[1,1]-QQ[2,2]) (QQ[3,3]-QQ[4,4]))],y[5]->I Sqrt[(-QQ[2,2]+QQ[3,3])/(-QQ[1,1]+QQ[2,2])],y[6]->I Sqrt[(-QQ[2,2]+QQ[3,3])/QQ[2,2]],y[7]->I Sqrt[(-QQ[2,2]+QQ[5,5])/QQ[2,2]],z[1]->I Sqrt[(-QQ[4,4]+QQ[5,5])/QQ[4,4]],z[2]->I Sqrt[((QQ[2,2]-QQ[3,3]) (QQ[1,1]-QQ[4,4]))/((QQ[1,1]-QQ[2,2]) (QQ[3,3]-QQ[4,4]))],z[3]->I Sqrt[(-QQ[2,2]+QQ[3,3])/(-QQ[1,1]+QQ[2,2])],z[4]->I Sqrt[(-QQ[4,4]+QQ[5,5])/QQ[4,4]],z[5]->I Sqrt[(-QQ[4,4]+QQ[5,5])/QQ[4,4]],z[6]->I Sqrt[(-QQ[4,4]+QQ[5,5])/(-QQ[3,3]+QQ[4,4])],z[7]->I Sqrt[((QQ[2,2]-QQ[3,3]) (QQ[4,4]-QQ[5,5]))/((QQ[3,3]-QQ[4,4]) (QQ[2,2]-QQ[5,5]))]};


(* ::Text:: *)
(*Remark: In general we have to differentiate three cases for the ALi_111 functions of the pentagon, since now y and z are purely imaginary and their product can from a non-trivial relation to x, i.e., we have the three cases:*)
(*1: x<|y||z|<1*)
(*2: |y||z|<x<1*)
(*3: x<1<|y||z|*)
(*Giving us different expressions for JhatFib (and subsequent expressions). We will only present the expression for 1 here -- the other expressions can also be obtained similarly -- fortunately all regions only differ by some imaginary part we, therefore, implicitly assume to take the real part in addition. The same argument also applies for ALi12 since the second argument is now also real.*)


(* ::Subsubsection:: *)
(*Part (1)*)


(* ::Text:: *)
(*For brevity we replaced the arguments with a[i]*)


aArgs = {a[1] -> (1 - r^2 + 2*r*x + Sqrt[1 - 2*r^2 + r^4 + 4*r^2*x^2])/(2*r*x - 2*r^2*x), a[2] -> (1 + r^2*(-1 + 2*x) - Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), a[3] -> (-1 + r^2 - 2*r*x + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), a[4] -> (1 + r^2*(-1 + 2*x) + Sqrt[1 + r^4 + r^2*(-2 + 4*x^2)])/(2*(-1 + r)*r*x), a[5] -> (1 + r^2 - 2*r^2*y + Sqrt[1 + 2*r^2 + r^4 - 4*r^2*y^2])/(2*r*y - 2*r^2*y), a[6] -> (r^3*(x - y) + r*(x + y) - Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), a[7] -> -((x + r^2*x + y - r^2*y + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y))), a[8] -> (-((1 + r^2)*x) + (-1 + r^2)*y + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), a[9] -> (r^3*(x - y) + r*(x + y) + Sqrt[(1 + r^2)^2*x^2 - (-1 + r^2)^2*y^2])/((-1 + r)*(x + r^2*x + y - r^2*y)), a[10] -> (1 + r^2 - 2*r*y - Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), a[11] -> (1 + r^2 - 2*r*y + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), a[12] -> (-1 + r^2*(-1 + 2*y) + Sqrt[1 + r^4 + r^2*(2 - 4*y^2)])/(2*(-1 + r)*r*y), a[13] -> -((1 + r^2*(-1 + z) + z - Sqrt[-(-1 + r^2)^2 + (1 + r^2)^2*z^2])/((-1 + r)*(1 + r^2*(-1 + z) + z))), a[14] -> (r^3*(-1 + z) + r*(1 + z) - Sqrt[-(-1 + r^2)^2 + (1 + r^2)^2*z^2])/((-1 + r)*(1 + r^2*(-1 + z) + z)), a[15] -> -((1 + r^2*(-1 + z) + z + Sqrt[-(-1 + r^2)^2 + (1 + r^2)^2*z^2])/((-1 + r)*(1 + r^2*(-1 + z) + z))), a[16] -> (r^3*(-1 + z) + r*(1 + z) + Sqrt[-(-1 + r^2)^2 + (1 + r^2)^2*z^2])/((-1 + r)*(1 + r^2*(-1 + z) + z)), a[17] -> -((-1 + r^2 - 2*r*y*z + Sqrt[1 - 2*r^2 + r^4 + 4*r^2*y^2*z^2])/(2*r*y*z - 2*r^2*y*z)), a[18] -> (-1 + r^2 - 2*r*y*z + Sqrt[1 - 2*r^2 + r^4 + 4*r^2*y^2*z^2])/(2*(-(r*y*z) + r^2*y*z)), a[19] -> (1 - r^2 + 2*r*y*z + Sqrt[1 - 2*r^2 + r^4 + 4*r^2*y^2*z^2])/(2*r*y*z - 2*r^2*y*z), a[20] -> (1 + r^2*(-1 + 2*y*z) - Sqrt[1 + r^4 + r^2*(-2 + 4*y^2*z^2)])/(2*(-1 + r)*r*y*z), a[21] -> (1 + r^2*(-1 + 2*y*z) + Sqrt[1 + r^4 + r^2*(-2 + 4*y^2*z^2)])/(2*(-1 + r)*r*y*z)};


(* ::Text:: *)
(*This is the first line of eq. (4.34) in fibration basis wrt v (1-v for Infty)*)


JhatFib[5,0,1] = (-(G[0, y]*G[1/(y*z), 1]*G[a[2], v]) + G[y^(-1), 1]*G[1/(y*z), 1]*G[a[2], v] - G[z^(-1), 1]*G[1/(y*z), 1]*G[a[2], v] - G[y/x, 1]*G[(y*z)/x, 1]*G[a[2], v] + G[z^(-1), 1]*G[(y*z)/x, 1]*G[a[2], v] - G[0, y]*G[1/(y*z), 1]*G[a[4], v] + G[y^(-1), 1]*G[1/(y*z), 1]*G[a[4], v] - G[z^(-1), 1]*G[1/(y*z), 1]*G[a[4], v] - G[y/x, 1]*G[(y*z)/x, 1]*G[a[4], v] + G[z^(-1), 1]*G[(y*z)/x, 1]*G[a[4], v] + G[x^(-1), 1]*G[1/(y*z), 1]*G[a[5], v] - G[x^(-1), 1]*G[(y*z)/x, 1]*G[a[5], v] + G[y/x, 1]*G[(y*z)/x, 1]*G[a[5], v] - G[z^(-1), 1]*G[(y*z)/x, 1]*G[a[5], v] + G[1/(y*z), 1]*G[(y*z)/x, 1]*G[a[5], v] + G[1/(y*z), 1]*G[a[2], v]*G[a[5], v] + G[1/(y*z), 1]*G[a[4], v]*G[a[5], v] + G[x^(-1), 1]*G[1/(y*z), 1]*G[a[12], v] - G[x^(-1), 1]*G[(y*z)/x, 1]*G[a[12], v] + G[y/x, 1]*G[(y*z)/x, 1]*G[a[12], v] - G[z^(-1), 1]*G[(y*z)/x, 1]*G[a[12], v] + G[1/(y*z), 1]*G[(y*z)/x, 1]*G[a[12], v] + G[1/(y*z), 1]*G[a[2], v]*G[a[12], v] + G[1/(y*z), 1]*G[a[4], v]*G[a[12], v] + G[x^(-1), 1]*G[y/x, 1]*G[a[14], v] - G[y^(-1), 1]*G[y/x, 1]*G[a[14], v] - G[x^(-1), 1]*G[1/(y*z), 1]*G[a[14], v] + G[x^(-1), 1]*G[(y*z)/x, 1]*G[a[14], v] - G[1/(y*z), 1]*G[(y*z)/x, 1]*G[a[14], v] + G[y/x, 1]*G[a[2], v]*G[a[14], v] - G[1/(y*z), 1]*G[a[2], v]*G[a[14], v] + G[y/x, 1]*G[a[4], v]*G[a[14], v] - G[1/(y*z), 1]*G[a[4], v]*G[a[14], v] - G[y/x, 1]*G[a[5], v]*G[a[14], v] - G[y/x, 1]*G[a[12], v]*G[a[14], v] + G[x^(-1), 1]*G[y/x, 1]*G[a[16], v] - G[y^(-1), 1]*G[y/x, 1]*G[a[16], v] - G[x^(-1), 1]*G[1/(y*z), 1]*G[a[16], v] + G[x^(-1), 1]*G[(y*z)/x, 1]*G[a[16], v] - G[1/(y*z), 1]*G[(y*z)/x, 1]*G[a[16], v] + G[y/x, 1]*G[a[2], v]*G[a[16], v] - G[1/(y*z), 1]*G[a[2], v]*G[a[16], v] + G[y/x, 1]*G[a[4], v]*G[a[16], v] - G[1/(y*z), 1]*G[a[4], v]*G[a[16], v] - G[y/x, 1]*G[a[5], v]*G[a[16], v] - G[y/x, 1]*G[a[12], v]*G[a[16], v] - 2*G[0, y]*G[x^(-1), 1]*G[a[20], v] + 2*G[x^(-1), 1]*G[y^(-1), 1]*G[a[20], v] - 2*G[x^(-1), 1]*G[z^(-1), 1]*G[a[20], v] - G[0, y]*G[a[2], v]*G[a[20], v] + G[y^(-1), 1]*G[a[2], v]*G[a[20], v] - G[z^(-1), 1]*G[a[2], v]*G[a[20], v] - G[0, y]*G[a[4], v]*G[a[20], v] + G[y^(-1), 1]*G[a[4], v]*G[a[20], v] - G[z^(-1), 1]*G[a[4], v]*G[a[20], v] + 2*G[x^(-1), 1]*G[a[5], v]*G[a[20], v] + G[a[2], v]*G[a[5], v]*G[a[20], v] + G[a[4], v]*G[a[5], v]*G[a[20], v] + 2*G[x^(-1), 1]*G[a[12], v]*G[a[20], v] + G[a[2], v]*G[a[12], v]*G[a[20], v] + G[a[4], v]*G[a[12], v]*G[a[20], v] - 2*G[x^(-1), 1]*G[a[14], v]*G[a[20], v] - G[a[2], v]*G[a[14], v]*G[a[20], v] - G[a[4], v]*G[a[14], v]*G[a[20], v] - 2*G[x^(-1), 1]*G[a[16], v]*G[a[20], v] - G[a[2], v]*G[a[16], v]*G[a[20], v] - G[a[4], v]*G[a[16], v]*G[a[20], v] - 2*G[0, y]*G[x^(-1), 1]*G[a[21], v] + 2*G[x^(-1), 1]*G[y^(-1), 1]*G[a[21], v] - 2*G[x^(-1), 1]*G[z^(-1), 1]*G[a[21], v] - G[0, y]*G[a[2], v]*G[a[21], v] + G[y^(-1), 1]*G[a[2], v]*G[a[21], v] - G[z^(-1), 1]*G[a[2], v]*G[a[21], v] - G[0, y]*G[a[4], v]*G[a[21], v] + G[y^(-1), 1]*G[a[4], v]*G[a[21], v] - G[z^(-1), 1]*G[a[4], v]*G[a[21], v] + 2*G[x^(-1), 1]*G[a[5], v]*G[a[21], v] + G[a[2], v]*G[a[5], v]*G[a[21], v] + G[a[4], v]*G[a[5], v]*G[a[21], v] + 2*G[x^(-1), 1]*G[a[12], v]*G[a[21], v] + G[a[2], v]*G[a[12], v]*G[a[21], v] + G[a[4], v]*G[a[12], v]*G[a[21], v] - 2*G[x^(-1), 1]*G[a[14], v]*G[a[21], v] - G[a[2], v]*G[a[14], v]*G[a[21], v] - G[a[4], v]*G[a[14], v]*G[a[21], v] - 2*G[x^(-1), 1]*G[a[16], v]*G[a[21], v] - G[a[2], v]*G[a[16], v]*G[a[21], v] - G[a[4], v]*G[a[16], v]*G[a[21], v] - G[a[14], v]*G[x^(-1), y/x, 1] - G[a[16], v]*G[x^(-1), y/x, 1] - G[(y*z)/x, 1]*G[a[2], a[6], v] - G[(y*z)/x, 1]*G[a[2], a[9], v] - G[y/x, 1]*G[a[2], a[14], v] + G[(y*z)/x, 1]*G[a[2], a[14], v] - G[y/x, 1]*G[a[2], a[16], v] + G[(y*z)/x, 1]*G[a[2], a[16], v] - G[(y*z)/x, 1]*G[a[4], a[6], v] - G[(y*z)/x, 1]*G[a[4], a[9], v] - G[y/x, 1]*G[a[4], a[14], v] + G[(y*z)/x, 1]*G[a[4], a[14], v] - G[y/x, 1]*G[a[4], a[16], v] + G[(y*z)/x, 1]*G[a[4], a[16], v] - G[(y*z)/x, 1]*G[a[5], a[2], v] - G[(y*z)/x, 1]*G[a[5], a[4], v] + G[(y*z)/x, 1]*G[a[5], a[6], v] + G[(y*z)/x, 1]*G[a[5], a[9], v] + G[y/x, 1]*G[a[5], a[14], v] - G[(y*z)/x, 1]*G[a[5], a[14], v] + G[y/x, 1]*G[a[5], a[16], v] - G[(y*z)/x, 1]*G[a[5], a[16], v] - G[x^(-1), 1]*G[a[5], a[20], v] + G[(y*z)/x, 1]*G[a[5], a[20], v] - G[x^(-1), 1]*G[a[5], a[21], v] + G[(y*z)/x, 1]*G[a[5], a[21], v] - G[(y*z)/x, 1]*G[a[12], a[2], v] - G[(y*z)/x, 1]*G[a[12], a[4], v] + G[(y*z)/x, 1]*G[a[12], a[6], v] + G[(y*z)/x, 1]*G[a[12], a[9], v] + G[y/x, 1]*G[a[12], a[14], v] - G[(y*z)/x, 1]*G[a[12], a[14], v] + G[y/x, 1]*G[a[12], a[16], v] - G[(y*z)/x, 1]*G[a[12], a[16], v] - G[x^(-1), 1]*G[a[12], a[20], v] + G[(y*z)/x, 1]*G[a[12], a[20], v] - G[x^(-1), 1]*G[a[12], a[21], v] + G[(y*z)/x, 1]*G[a[12], a[21], v] - G[y/x, 1]*G[a[14], a[2], v] + G[(y*z)/x, 1]*G[a[14], a[2], v] - G[y/x, 1]*G[a[14], a[4], v] + G[(y*z)/x, 1]*G[a[14], a[4], v] - G[x^(-1), 1]*G[a[14], a[5], v] + G[y/x, 1]*G[a[14], a[5], v] + G[x^(-1), 1]*G[a[14], a[6], v] - G[y^(-1), 1]*G[a[14], a[6], v] + G[a[2], v]*G[a[14], a[6], v] + G[a[4], v]*G[a[14], a[6], v] - G[a[5], v]*G[a[14], a[6], v] - G[a[12], v]*G[a[14], a[6], v] + G[x^(-1), 1]*G[a[14], a[9], v] - G[y^(-1), 1]*G[a[14], a[9], v] + G[a[2], v]*G[a[14], a[9], v] + G[a[4], v]*G[a[14], a[9], v] - G[a[5], v]*G[a[14], a[9], v] - G[a[12], v]*G[a[14], a[9], v] - G[x^(-1), 1]*G[a[14], a[12], v] + G[y/x, 1]*G[a[14], a[12], v] + G[x^(-1), 1]*G[a[14], a[20], v] - G[(y*z)/x, 1]*G[a[14], a[20], v] + G[x^(-1), 1]*G[a[14], a[21], v] - G[(y*z)/x, 1]*G[a[14], a[21], v] - G[y/x, 1]*G[a[16], a[2], v] + G[(y*z)/x, 1]*G[a[16], a[2], v] - G[y/x, 1]*G[a[16], a[4], v] + G[(y*z)/x, 1]*G[a[16], a[4], v] - G[x^(-1), 1]*G[a[16], a[5], v] + G[y/x, 1]*G[a[16], a[5], v] + G[x^(-1), 1]*G[a[16], a[6], v] - G[y^(-1), 1]*G[a[16], a[6], v] + G[a[2], v]*G[a[16], a[6], v] + G[a[4], v]*G[a[16], a[6], v] - G[a[5], v]*G[a[16], a[6], v] - G[a[12], v]*G[a[16], a[6], v] + G[x^(-1), 1]*G[a[16], a[9], v] - G[y^(-1), 1]*G[a[16], a[9], v] + G[a[2], v]*G[a[16], a[9], v] + G[a[4], v]*G[a[16], a[9], v] - G[a[5], v]*G[a[16], a[9], v] - G[a[12], v]*G[a[16], a[9], v] - G[x^(-1), 1]*G[a[16], a[12], v] + G[y/x, 1]*G[a[16], a[12], v] + G[x^(-1), 1]*G[a[16], a[20], v] - G[(y*z)/x, 1]*G[a[16], a[20], v] + G[x^(-1), 1]*G[a[16], a[21], v] - G[(y*z)/x, 1]*G[a[16], a[21], v] - G[0, y]*G[a[20], a[2], v] + G[y^(-1), 1]*G[a[20], a[2], v] - G[z^(-1), 1]*G[a[20], a[2], v] + G[a[5], v]*G[a[20], a[2], v] + G[a[12], v]*G[a[20], a[2], v] - G[a[14], v]*G[a[20], a[2], v] - G[a[16], v]*G[a[20], a[2], v] - G[0, y]*G[a[20], a[4], v] + G[y^(-1), 1]*G[a[20], a[4], v] - G[z^(-1), 1]*G[a[20], a[4], v] + G[a[5], v]*G[a[20], a[4], v] + G[a[12], v]*G[a[20], a[4], v] - G[a[14], v]*G[a[20], a[4], v] - G[a[16], v]*G[a[20], a[4], v] - G[0, y]*G[a[21], a[2], v] + G[y^(-1), 1]*G[a[21], a[2], v] - G[z^(-1), 1]*G[a[21], a[2], v] + G[a[5], v]*G[a[21], a[2], v] + G[a[12], v]*G[a[21], a[2], v] - G[a[14], v]*G[a[21], a[2], v] - G[a[16], v]*G[a[21], a[2], v] - G[0, y]*G[a[21], a[4], v] + G[y^(-1), 1]*G[a[21], a[4], v] - G[z^(-1), 1]*G[a[21], a[4], v] + G[a[5], v]*G[a[21], a[4], v] + G[a[12], v]*G[a[21], a[4], v] - G[a[14], v]*G[a[21], a[4], v] - G[a[16], v]*G[a[21], a[4], v] - G[a[2], a[14], a[6], v] - G[a[2], a[14], a[9], v] - G[a[2], a[16], a[6], v] - G[a[2], a[16], a[9], v] - G[a[4], a[14], a[6], v] - G[a[4], a[14], a[9], v] - G[a[4], a[16], a[6], v] - G[a[4], a[16], a[9], v] + G[a[5], a[14], a[6], v] + G[a[5], a[14], a[9], v] + G[a[5], a[16], a[6], v] + G[a[5], a[16], a[9], v] - G[a[5], a[20], a[2], v] - G[a[5], a[20], a[4], v] - G[a[5], a[21], a[2], v] - G[a[5], a[21], a[4], v] + G[a[12], a[14], a[6], v] + G[a[12], a[14], a[9], v] + G[a[12], a[16], a[6], v] + G[a[12], a[16], a[9], v] - G[a[12], a[20], a[2], v] - G[a[12], a[20], a[4], v] - G[a[12], a[21], a[2], v] - G[a[12], a[21], a[4], v] - G[a[14], a[2], a[6], v] - G[a[14], a[2], a[9], v] - G[a[14], a[4], a[6], v] - G[a[14], a[4], a[9], v] - G[a[14], a[5], a[2], v] - G[a[14], a[5], a[4], v] + G[a[14], a[5], a[6], v] + G[a[14], a[5], a[9], v] - G[a[14], a[12], a[2], v] - G[a[14], a[12], a[4], v] + G[a[14], a[12], a[6], v] + G[a[14], a[12], a[9], v] + G[a[14], a[20], a[2], v] + G[a[14], a[20], a[4], v] + G[a[14], a[21], a[2], v] + G[a[14], a[21], a[4], v] - G[a[16], a[2], a[6], v] - G[a[16], a[2], a[9], v] - G[a[16], a[4], a[6], v] - G[a[16], a[4], a[9], v] - G[a[16], a[5], a[2], v] - G[a[16], a[5], a[4], v] + G[a[16], a[5], a[6], v] + G[a[16], a[5], a[9], v] - G[a[16], a[12], a[2], v] - G[a[16], a[12], a[4], v] + G[a[16], a[12], a[6], v] + G[a[16], a[12], a[9], v] + G[a[16], a[20], a[2], v] + G[a[16], a[20], a[4], v] + G[a[16], a[21], a[2], v] + G[a[16], a[21], a[4], v])/2;

JhatFibInfty[5,0,1] = (G[0, (2*r*y)/(1 + r^2)]*G[(y*z)/x, 1]*G[a[17], v] - G[(1 + r^2)/(2*r*y), 1]*G[(y*z)/x, 1]*G[a[17], v] - G[(y*z)/x, 1]*G[a[10], v]*G[a[17], v] - G[(y*z)/x, 1]*G[a[11], v]*G[a[17], v] + G[(y*z)/x, 1]*G[a[13], v]*G[a[17], v] + G[(y*z)/x, 1]*G[a[15], v]*G[a[17], v] - G[0, (2*r*y)/(1 + r^2)]*G[(y*z)/x, 1]*G[a[18], v] + G[(1 + r^2)/(2*r*y), 1]*G[(y*z)/x, 1]*G[a[18], v] - G[0, (2*r*y)/(1 + r^2)]*G[a[1], v]*G[a[18], v] + G[(1 + r^2)/(2*r*y), 1]*G[a[1], v]*G[a[18], v] - G[0, (2*r*y)/(1 + r^2)]*G[a[3], v]*G[a[18], v] + G[(1 + r^2)/(2*r*y), 1]*G[a[3], v]*G[a[18], v] + G[(y*z)/x, 1]*G[a[10], v]*G[a[18], v] + G[a[1], v]*G[a[10], v]*G[a[18], v] + G[a[3], v]*G[a[10], v]*G[a[18], v] + G[(y*z)/x, 1]*G[a[11], v]*G[a[18], v] + G[a[1], v]*G[a[11], v]*G[a[18], v] + G[a[3], v]*G[a[11], v]*G[a[18], v] - G[(y*z)/x, 1]*G[a[13], v]*G[a[18], v] - G[a[1], v]*G[a[13], v]*G[a[18], v] - G[a[3], v]*G[a[13], v]*G[a[18], v] - G[(y*z)/x, 1]*G[a[15], v]*G[a[18], v] - G[a[1], v]*G[a[15], v]*G[a[18], v] - G[a[3], v]*G[a[15], v]*G[a[18], v] - G[0, (2*r*y)/(1 + r^2)]*G[a[1], v]*G[a[19], v] + G[(1 + r^2)/(2*r*y), 1]*G[a[1], v]*G[a[19], v] - G[0, (2*r*y)/(1 + r^2)]*G[a[3], v]*G[a[19], v] + G[(1 + r^2)/(2*r*y), 1]*G[a[3], v]*G[a[19], v] + G[a[1], v]*G[a[10], v]*G[a[19], v] + G[a[3], v]*G[a[10], v]*G[a[19], v] + G[a[1], v]*G[a[11], v]*G[a[19], v] + G[a[3], v]*G[a[11], v]*G[a[19], v] - G[a[1], v]*G[a[13], v]*G[a[19], v] - G[a[3], v]*G[a[13], v]*G[a[19], v] - G[a[1], v]*G[a[15], v]*G[a[19], v] - G[a[3], v]*G[a[15], v]*G[a[19], v] - G[(y*z)/x, 1]*G[a[1], a[7], v] - G[(y*z)/x, 1]*G[a[1], a[8], v] + G[(y*z)/x, 1]*G[a[1], a[13], v] + G[(y*z)/x, 1]*G[a[1], a[15], v] - G[(y*z)/x, 1]*G[a[3], a[7], v] - G[(y*z)/x, 1]*G[a[3], a[8], v] + G[(y*z)/x, 1]*G[a[3], a[13], v] + G[(y*z)/x, 1]*G[a[3], a[15], v] - G[(y*z)/x, 1]*G[a[10], a[1], v] - G[(y*z)/x, 1]*G[a[10], a[3], v] + G[(y*z)/x, 1]*G[a[10], a[7], v] + G[(y*z)/x, 1]*G[a[10], a[8], v] - G[(y*z)/x, 1]*G[a[10], a[13], v] - G[(y*z)/x, 1]*G[a[10], a[15], v] + G[(y*z)/x, 1]*G[a[10], a[17], v] + G[(y*z)/x, 1]*G[a[10], a[19], v] - G[(y*z)/x, 1]*G[a[11], a[1], v] - G[(y*z)/x, 1]*G[a[11], a[3], v] + G[(y*z)/x, 1]*G[a[11], a[7], v] + G[(y*z)/x, 1]*G[a[11], a[8], v] - G[(y*z)/x, 1]*G[a[11], a[13], v] - G[(y*z)/x, 1]*G[a[11], a[15], v] + G[(y*z)/x, 1]*G[a[11], a[17], v] + G[(y*z)/x, 1]*G[a[11], a[19], v] + G[(y*z)/x, 1]*G[a[13], a[1], v] + G[(y*z)/x, 1]*G[a[13], a[3], v] - G[(1 + r^2)/(2*r*y), 1]*G[a[13], a[7], v] + G[a[1], v]*G[a[13], a[7], v] + G[a[3], v]*G[a[13], a[7], v] - G[a[10], v]*G[a[13], a[7], v] - G[a[11], v]*G[a[13], a[7], v] - G[(1 + r^2)/(2*r*y), 1]*G[a[13], a[8], v] + G[a[1], v]*G[a[13], a[8], v] + G[a[3], v]*G[a[13], a[8], v] - G[a[10], v]*G[a[13], a[8], v] - G[a[11], v]*G[a[13], a[8], v] - G[(y*z)/x, 1]*G[a[13], a[17], v] - G[(y*z)/x, 1]*G[a[13], a[19], v] + G[(y*z)/x, 1]*G[a[15], a[1], v] + G[(y*z)/x, 1]*G[a[15], a[3], v] - G[(1 + r^2)/(2*r*y), 1]*G[a[15], a[7], v] + G[a[1], v]*G[a[15], a[7], v] + G[a[3], v]*G[a[15], a[7], v] - G[a[10], v]*G[a[15], a[7], v] - G[a[11], v]*G[a[15], a[7], v] - G[(1 + r^2)/(2*r*y), 1]*G[a[15], a[8], v] + G[a[1], v]*G[a[15], a[8], v] + G[a[3], v]*G[a[15], a[8], v] - G[a[10], v]*G[a[15], a[8], v] - G[a[11], v]*G[a[15], a[8], v] - G[(y*z)/x, 1]*G[a[15], a[17], v] - G[(y*z)/x, 1]*G[a[15], a[19], v] - G[0, (2*r*y)/(1 + r^2)]*G[a[18], a[1], v] + G[(1 + r^2)/(2*r*y), 1]*G[a[18], a[1], v] + G[a[10], v]*G[a[18], a[1], v] + G[a[11], v]*G[a[18], a[1], v] - G[a[13], v]*G[a[18], a[1], v] - G[a[15], v]*G[a[18], a[1], v] - G[0, (2*r*y)/(1 + r^2)]*G[a[18], a[3], v] + G[(1 + r^2)/(2*r*y), 1]*G[a[18], a[3], v] + G[a[10], v]*G[a[18], a[3], v] + G[a[11], v]*G[a[18], a[3], v] - G[a[13], v]*G[a[18], a[3], v] - G[a[15], v]*G[a[18], a[3], v] - G[0, (2*r*y)/(1 + r^2)]*G[a[19], a[1], v] + G[(1 + r^2)/(2*r*y), 1]*G[a[19], a[1], v] + G[a[10], v]*G[a[19], a[1], v] + G[a[11], v]*G[a[19], a[1], v] - G[a[13], v]*G[a[19], a[1], v] - G[a[15], v]*G[a[19], a[1], v] - G[0, (2*r*y)/(1 + r^2)]*G[a[19], a[3], v] + G[(1 + r^2)/(2*r*y), 1]*G[a[19], a[3], v] + G[a[10], v]*G[a[19], a[3], v] + G[a[11], v]*G[a[19], a[3], v] - G[a[13], v]*G[a[19], a[3], v] - G[a[15], v]*G[a[19], a[3], v] - G[a[1], a[13], a[7], v] - G[a[1], a[13], a[8], v] - G[a[1], a[15], a[7], v] - G[a[1], a[15], a[8], v] - G[a[3], a[13], a[7], v] - G[a[3], a[13], a[8], v] - G[a[3], a[15], a[7], v] - G[a[3], a[15], a[8], v] + G[a[10], a[13], a[7], v] + G[a[10], a[13], a[8], v] + G[a[10], a[15], a[7], v] + G[a[10], a[15], a[8], v] - G[a[10], a[17], a[1], v] - G[a[10], a[17], a[3], v] - G[a[10], a[19], a[1], v] - G[a[10], a[19], a[3], v] + G[a[11], a[13], a[7], v] + G[a[11], a[13], a[8], v] + G[a[11], a[15], a[7], v] + G[a[11], a[15], a[8], v] - G[a[11], a[17], a[1], v] - G[a[11], a[17], a[3], v] - G[a[11], a[19], a[1], v] - G[a[11], a[19], a[3], v] - G[a[13], a[1], a[7], v] - G[a[13], a[1], a[8], v] - G[a[13], a[3], a[7], v] - G[a[13], a[3], a[8], v] - G[a[13], a[10], a[1], v] - G[a[13], a[10], a[3], v] + G[a[13], a[10], a[7], v] + G[a[13], a[10], a[8], v] - G[a[13], a[11], a[1], v] - G[a[13], a[11], a[3], v] + G[a[13], a[11], a[7], v] + G[a[13], a[11], a[8], v] + G[a[13], a[18], a[1], v] + G[a[13], a[18], a[3], v] + G[a[13], a[19], a[1], v] + G[a[13], a[19], a[3], v] - G[a[15], a[1], a[7], v] - G[a[15], a[1], a[8], v] - G[a[15], a[3], a[7], v] - G[a[15], a[3], a[8], v] - G[a[15], a[10], a[1], v] - G[a[15], a[10], a[3], v] + G[a[15], a[10], a[7], v] + G[a[15], a[10], a[8], v] - G[a[15], a[11], a[1], v] - G[a[15], a[11], a[3], v] + G[a[15], a[11], a[7], v] + G[a[15], a[11], a[8], v] + G[a[15], a[18], a[1], v] + G[a[15], a[18], a[3], v] + G[a[15], a[19], a[1], v] + G[a[15], a[19], a[3], v])/2;


(* ::Text:: *)
(*Coefficients of eq. (4.39)*)


Jhat[5,0,1] = (-(G[0, y]*G[x^(-1), 1]*G[1/(y*z), 1]) + G[x^(-1), 1]*G[y^(-1), 1]*G[1/(y*z), 1] - G[x^(-1), 1]*G[z^(-1), 1]*G[1/(y*z), 1] + G[0, y]*G[x^(-1), 1]*G[(y*z)/x, 1] - G[x^(-1), 1]*G[y^(-1), 1]*G[(y*z)/x, 1] - G[x^(-1), 1]*G[y/x, 1]*G[(y*z)/x, 1] + G[y^(-1), 1]*G[y/x, 1]*G[(y*z)/x, 1] + 2*G[x^(-1), 1]*G[z^(-1), 1]*G[(y*z)/x, 1] - G[y^(-1), 1]*G[z^(-1), 1]*G[(y*z)/x, 1] - G[0, y]*G[1/(y*z), 1]*G[(y*z)/x, 1] + G[y^(-1), 1]*G[1/(y*z), 1]*G[(y*z)/x, 1] - G[z^(-1), 1]*G[1/(y*z), 1]*G[(y*z)/x, 1] - G[0, y]*G[x^(-1), (y*z)/x, 1] + G[y^(-1), 1]*G[x^(-1), (y*z)/x, 1] - G[z^(-1), 1]*G[x^(-1), (y*z)/x, 1] + G[x^(-1), 1]*G[y/x, (y*z)/x, 1] - G[y^(-1), 1]*G[y/x, (y*z)/x, 1] - G[x^(-1), y/x, (y*z)/x, 1])/2;
sJhat[5,-1,1] = -Jhat[5,0,1];

sJhat[5,0,1] = (-3*G[0, 2]*G[0, y]*G[x^(-1), 1]*G[1/(y*z), 1] - G[0, r/(1 + r + r^2 + r^3)]*G[0, y]*G[x^(-1), 1]*G[1/(y*z), 1] - G[0, y]*G[1 + r^(-1), 1]*G[x^(-1), 1]*G[1/(y*z), 1] - G[0, y]*G[(2*r)/(-1 + r), 1]*G[x^(-1), 1]*G[1/(y*z), 1] + 2*G[0, y]*G[(1 + r)/(-1 + r), 1]*G[x^(-1), 1]*G[1/(y*z), 1] - G[0, y]*G[-((1 + r^2)/(r - r^2)), 1]*G[x^(-1), 1]*G[1/(y*z), 1] + 3*G[0, 2]*G[x^(-1), 1]*G[y^(-1), 1]*G[1/(y*z), 1] + G[0, r/(1 + r + r^2 + r^3)]*G[x^(-1), 1]*G[y^(-1), 1]*G[1/(y*z), 1] + G[1 + r^(-1), 1]*G[x^(-1), 1]*G[y^(-1), 1]*G[1/(y*z), 1] + G[(2*r)/(-1 + r), 1]*G[x^(-1), 1]*G[y^(-1), 1]*G[1/(y*z), 1] - 2*G[(1 + r)/(-1 + r), 1]*G[x^(-1), 1]*G[y^(-1), 1]*G[1/(y*z), 1] + G[-((1 + r^2)/(r - r^2)), 1]*G[x^(-1), 1]*G[y^(-1), 1]*G[1/(y*z), 1] - 3*G[0, 2]*G[x^(-1), 1]*G[z^(-1), 1]*G[1/(y*z), 1] - G[0, r/(1 + r + r^2 + r^3)]*G[x^(-1), 1]*G[z^(-1), 1]*G[1/(y*z), 1] - G[1 + r^(-1), 1]*G[x^(-1), 1]*G[z^(-1), 1]*G[1/(y*z), 1] - G[(2*r)/(-1 + r), 1]*G[x^(-1), 1]*G[z^(-1), 1]*G[1/(y*z), 1] + 2*G[(1 + r)/(-1 + r), 1]*G[x^(-1), 1]*G[z^(-1), 1]*G[1/(y*z), 1] - G[-((1 + r^2)/(r - r^2)), 1]*G[x^(-1), 1]*G[z^(-1), 1]*G[1/(y*z), 1] + 3*G[0, 2]*G[0, y]*G[x^(-1), 1]*G[(y*z)/x, 1] + G[0, r/(1 + r + r^2 + r^3)]*G[0, y]*G[x^(-1), 1]*G[(y*z)/x, 1] + G[0, y]*G[1 + r^(-1), 1]*G[x^(-1), 1]*G[(y*z)/x, 1] + G[0, y]*G[(2*r)/(-1 + r), 1]*G[x^(-1), 1]*G[(y*z)/x, 1] - 2*G[0, y]*G[(1 + r)/(-1 + r), 1]*G[x^(-1), 1]*G[(y*z)/x, 1] + G[0, y]*G[-((1 + r^2)/(r - r^2)), 1]*G[x^(-1), 1]*G[(y*z)/x, 1] - 3*G[0, 2]*G[x^(-1), 1]*G[y^(-1), 1]*G[(y*z)/x, 1] - G[0, r/(1 + r + r^2 + r^3)]*G[x^(-1), 1]*G[y^(-1), 1]*G[(y*z)/x, 1] - G[1 + r^(-1), 1]*G[x^(-1), 1]*G[y^(-1), 1]*G[(y*z)/x, 1] - G[(2*r)/(-1 + r), 1]*G[x^(-1), 1]*G[y^(-1), 1]*G[(y*z)/x, 1] + 2*G[(1 + r)/(-1 + r), 1]*G[x^(-1), 1]*G[y^(-1), 1]*G[(y*z)/x, 1] - G[-((1 + r^2)/(r - r^2)), 1]*G[x^(-1), 1]*G[y^(-1), 1]*G[(y*z)/x, 1] - 3*G[0, 2]*G[x^(-1), 1]*G[y/x, 1]*G[(y*z)/x, 1] - G[0, r/(1 + r + r^2 + r^3)]*G[x^(-1), 1]*G[y/x, 1]*G[(y*z)/x, 1] - G[1 + r^(-1), 1]*G[x^(-1), 1]*G[y/x, 1]*G[(y*z)/x, 1] - G[(2*r)/(-1 + r), 1]*G[x^(-1), 1]*G[y/x, 1]*G[(y*z)/x, 1] + 2*G[(1 + r)/(-1 + r), 1]*G[x^(-1), 1]*G[y/x, 1]*G[(y*z)/x, 1] - G[-((1 + r^2)/(r - r^2)), 1]*G[x^(-1), 1]*G[y/x, 1]*G[(y*z)/x, 1] + 3*G[0, 2]*G[y^(-1), 1]*G[y/x, 1]*G[(y*z)/x, 1] + G[0, r/(1 + r + r^2 + r^3)]*G[y^(-1), 1]*G[y/x, 1]*G[(y*z)/x, 1] + G[1 + r^(-1), 1]*G[y^(-1), 1]*G[y/x, 1]*G[(y*z)/x, 1] + G[(2*r)/(-1 + r), 1]*G[y^(-1), 1]*G[y/x, 1]*G[(y*z)/x, 1] - 2*G[(1 + r)/(-1 + r), 1]*G[y^(-1), 1]*G[y/x, 1]*G[(y*z)/x, 1] + G[-((1 + r^2)/(r - r^2)), 1]*G[y^(-1), 1]*G[y/x, 1]*G[(y*z)/x, 1] + 6*G[0, 2]*G[x^(-1), 1]*G[z^(-1), 1]*G[(y*z)/x, 1] + 2*G[0, r/(1 + r + r^2 + r^3)]*G[x^(-1), 1]*G[z^(-1), 1]*G[(y*z)/x, 1] + 2*G[1 + r^(-1), 1]*G[x^(-1), 1]*G[z^(-1), 1]*G[(y*z)/x, 1] + 2*G[(2*r)/(-1 + r), 1]*G[x^(-1), 1]*G[z^(-1), 1]*G[(y*z)/x, 1] - 4*G[(1 + r)/(-1 + r), 1]*G[x^(-1), 1]*G[z^(-1), 1]*G[(y*z)/x, 1] + 2*G[-((1 + r^2)/(r - r^2)), 1]*G[x^(-1), 1]*G[z^(-1), 1]*G[(y*z)/x, 1] - 3*G[0, 2]*G[y^(-1), 1]*G[z^(-1), 1]*G[(y*z)/x, 1] - G[0, r/(1 + r + r^2 + r^3)]*G[y^(-1), 1]*G[z^(-1), 1]*G[(y*z)/x, 1] - G[1 + r^(-1), 1]*G[y^(-1), 1]*G[z^(-1), 1]*G[(y*z)/x, 1] - G[(2*r)/(-1 + r), 1]*G[y^(-1), 1]*G[z^(-1), 1]*G[(y*z)/x, 1] + 2*G[(1 + r)/(-1 + r), 1]*G[y^(-1), 1]*G[z^(-1), 1]*G[(y*z)/x, 1] - G[-((1 + r^2)/(r - r^2)), 1]*G[y^(-1), 1]*G[z^(-1), 1]*G[(y*z)/x, 1] - 3*G[0, 2]*G[0, y]*G[1/(y*z), 1]*G[(y*z)/x, 1] - G[0, r/(1 + r + r^2 + r^3)]*G[0, y]*G[1/(y*z), 1]*G[(y*z)/x, 1] - G[0, y]*G[1 + r^(-1), 1]*G[1/(y*z), 1]*G[(y*z)/x, 1] - G[0, y]*G[(2*r)/(-1 + r), 1]*G[1/(y*z), 1]*G[(y*z)/x, 1] + 2*G[0, y]*G[(1 + r)/(-1 + r), 1]*G[1/(y*z), 1]*G[(y*z)/x, 1] - G[0, y]*G[-((1 + r^2)/(r - r^2)), 1]*G[1/(y*z), 1]*G[(y*z)/x, 1] + 3*G[0, 2]*G[y^(-1), 1]*G[1/(y*z), 1]*G[(y*z)/x, 1] + G[0, r/(1 + r + r^2 + r^3)]*G[y^(-1), 1]*G[1/(y*z), 1]*G[(y*z)/x, 1] + G[1 + r^(-1), 1]*G[y^(-1), 1]*G[1/(y*z), 1]*G[(y*z)/x, 1] + G[(2*r)/(-1 + r), 1]*G[y^(-1), 1]*G[1/(y*z), 1]*G[(y*z)/x, 1] - 2*G[(1 + r)/(-1 + r), 1]*G[y^(-1), 1]*G[1/(y*z), 1]*G[(y*z)/x, 1] + G[-((1 + r^2)/(r - r^2)), 1]*G[y^(-1), 1]*G[1/(y*z), 1]*G[(y*z)/x, 1] - 3*G[0, 2]*G[z^(-1), 1]*G[1/(y*z), 1]*G[(y*z)/x, 1] - G[0, r/(1 + r + r^2 + r^3)]*G[z^(-1), 1]*G[1/(y*z), 1]*G[(y*z)/x, 1] - G[1 + r^(-1), 1]*G[z^(-1), 1]*G[1/(y*z), 1]*G[(y*z)/x, 1] - G[(2*r)/(-1 + r), 1]*G[z^(-1), 1]*G[1/(y*z), 1]*G[(y*z)/x, 1] + 2*G[(1 + r)/(-1 + r), 1]*G[z^(-1), 1]*G[1/(y*z), 1]*G[(y*z)/x, 1] - G[-((1 + r^2)/(r - r^2)), 1]*G[z^(-1), 1]*G[1/(y*z), 1]*G[(y*z)/x, 1] - G[0, y]*G[1/(y*z), 1]*G[0, a[2], 1] - G[0, y]*G[1/(y*z), 1]*G[0, a[4], 1] + 2*G[0, (2*r*y)/(1 + r^2)]*G[(y*z)/x, 1]*G[0, a[17], 1] - 2*G[0, (2*r*y)/(1 + r^2)]*G[(y*z)/x, 1]*G[0, a[18], 1] - 2*G[0, y]*G[x^(-1), 1]*G[0, a[20], 1] - 2*G[0, y]*G[x^(-1), 1]*G[0, a[21], 1] - G[0, y]*G[1/(y*z), 1]*G[1 + r^(-1), a[2], 1] - G[0, y]*G[1/(y*z), 1]*G[1 + r^(-1), a[4], 1] - 2*G[0, y]*G[x^(-1), 1]*G[1 + r^(-1), a[20], 1] - 2*G[0, y]*G[x^(-1), 1]*G[1 + r^(-1), a[21], 1] - G[0, y]*G[1/(y*z), 1]*G[(2*r)/(-1 + r), a[2], 1] - G[0, y]*G[1/(y*z), 1]*G[(2*r)/(-1 + r), a[4], 1] - 2*G[0, y]*G[x^(-1), 1]*G[(2*r)/(-1 + r), a[20], 1] - 2*G[0, y]*G[x^(-1), 1]*G[(2*r)/(-1 + r), a[21], 1] + 2*G[0, y]*G[1/(y*z), 1]*G[(1 + r)/(-1 + r), a[2], 1] + 2*G[0, y]*G[1/(y*z), 1]*G[(1 + r)/(-1 + r), a[4], 1] + 4*G[0, y]*G[x^(-1), 1]*G[(1 + r)/(-1 + r), a[20], 1] + 4*G[0, y]*G[x^(-1), 1]*G[(1 + r)/(-1 + r), a[21], 1] - G[0, y]*G[1/(y*z), 1]*G[-((1 + r^2)/(r - r^2)), a[2], 1] - G[0, y]*G[1/(y*z), 1]*G[-((1 + r^2)/(r - r^2)), a[4], 1] - 2*G[0, y]*G[x^(-1), 1]*G[-((1 + r^2)/(r - r^2)), a[20], 1] - 2*G[0, y]*G[x^(-1), 1]*G[-((1 + r^2)/(r - r^2)), a[21], 1] + 2*G[0, a[20], 1]*G[x^(-1), y^(-1), 1] + 2*G[0, a[21], 1]*G[x^(-1), y^(-1), 1] + 2*G[1 + r^(-1), a[20], 1]*G[x^(-1), y^(-1), 1] + 2*G[1 + r^(-1), a[21], 1]*G[x^(-1), y^(-1), 1] + 2*G[(2*r)/(-1 + r), a[20], 1]*G[x^(-1), y^(-1), 1] + 2*G[(2*r)/(-1 + r), a[21], 1]*G[x^(-1), y^(-1), 1] - 4*G[(1 + r)/(-1 + r), a[20], 1]*G[x^(-1), y^(-1), 1] - 4*G[(1 + r)/(-1 + r), a[21], 1]*G[x^(-1), y^(-1), 1] + 2*G[-((1 + r^2)/(r - r^2)), a[20], 1]*G[x^(-1), y^(-1), 1] + 2*G[-((1 + r^2)/(r - r^2)), a[21], 1]*G[x^(-1), y^(-1), 1] - 2*G[0, a[20], 1]*G[x^(-1), z^(-1), 1] - 2*G[0, a[21], 1]*G[x^(-1), z^(-1), 1] - 2*G[1 + r^(-1), a[20], 1]*G[x^(-1), z^(-1), 1] - 2*G[1 + r^(-1), a[21], 1]*G[x^(-1), z^(-1), 1] - 2*G[(2*r)/(-1 + r), a[20], 1]*G[x^(-1), z^(-1), 1] - 2*G[(2*r)/(-1 + r), a[21], 1]*G[x^(-1), z^(-1), 1] + 4*G[(1 + r)/(-1 + r), a[20], 1]*G[x^(-1), z^(-1), 1] + 4*G[(1 + r)/(-1 + r), a[21], 1]*G[x^(-1), z^(-1), 1] - 2*G[-((1 + r^2)/(r - r^2)), a[20], 1]*G[x^(-1), z^(-1), 1] - 2*G[-((1 + r^2)/(r - r^2)), a[21], 1]*G[x^(-1), z^(-1), 1] + G[0, a[5], 1]*G[x^(-1), 1/(y*z), 1] + G[0, a[12], 1]*G[x^(-1), 1/(y*z), 1] - G[0, a[14], 1]*G[x^(-1), 1/(y*z), 1] - G[0, a[16], 1]*G[x^(-1), 1/(y*z), 1] + G[1 + r^(-1), a[5], 1]*G[x^(-1), 1/(y*z), 1] + G[1 + r^(-1), a[12], 1]*G[x^(-1), 1/(y*z), 1] - G[1 + r^(-1), a[14], 1]*G[x^(-1), 1/(y*z), 1] - G[1 + r^(-1), a[16], 1]*G[x^(-1), 1/(y*z), 1] + G[(2*r)/(-1 + r), a[5], 1]*G[x^(-1), 1/(y*z), 1] + G[(2*r)/(-1 + r), a[12], 1]*G[x^(-1), 1/(y*z), 1] - G[(2*r)/(-1 + r), a[14], 1]*G[x^(-1), 1/(y*z), 1] - G[(2*r)/(-1 + r), a[16], 1]*G[x^(-1), 1/(y*z), 1] - 2*G[(1 + r)/(-1 + r), a[5], 1]*G[x^(-1), 1/(y*z), 1] - 2*G[(1 + r)/(-1 + r), a[12], 1]*G[x^(-1), 1/(y*z), 1] + 2*G[(1 + r)/(-1 + r), a[14], 1]*G[x^(-1), 1/(y*z), 1] + 2*G[(1 + r)/(-1 + r), a[16], 1]*G[x^(-1), 1/(y*z), 1] + G[-((1 + r^2)/(r - r^2)), a[5], 1]*G[x^(-1), 1/(y*z), 1] + G[-((1 + r^2)/(r - r^2)), a[12], 1]*G[x^(-1), 1/(y*z), 1] - G[-((1 + r^2)/(r - r^2)), a[14], 1]*G[x^(-1), 1/(y*z), 1] - G[-((1 + r^2)/(r - r^2)), a[16], 1]*G[x^(-1), 1/(y*z), 1] - 3*G[0, 2]*G[0, y]*G[x^(-1), (y*z)/x, 1] - G[0, r/(1 + r + r^2 + r^3)]*G[0, y]*G[x^(-1), (y*z)/x, 1] - G[0, y]*G[1 + r^(-1), 1]*G[x^(-1), (y*z)/x, 1] - G[0, y]*G[(2*r)/(-1 + r), 1]*G[x^(-1), (y*z)/x, 1] + 2*G[0, y]*G[(1 + r)/(-1 + r), 1]*G[x^(-1), (y*z)/x, 1] - G[0, y]*G[-((1 + r^2)/(r - r^2)), 1]*G[x^(-1), (y*z)/x, 1] + 3*G[0, 2]*G[y^(-1), 1]*G[x^(-1), (y*z)/x, 1] + G[0, r/(1 + r + r^2 + r^3)]*G[y^(-1), 1]*G[x^(-1), (y*z)/x, 1] + G[1 + r^(-1), 1]*G[y^(-1), 1]*G[x^(-1), (y*z)/x, 1] + G[(2*r)/(-1 + r), 1]*G[y^(-1), 1]*G[x^(-1), (y*z)/x, 1] - 2*G[(1 + r)/(-1 + r), 1]*G[y^(-1), 1]*G[x^(-1), (y*z)/x, 1] + G[-((1 + r^2)/(r - r^2)), 1]*G[y^(-1), 1]*G[x^(-1), (y*z)/x, 1] - 3*G[0, 2]*G[z^(-1), 1]*G[x^(-1), (y*z)/x, 1] - G[0, r/(1 + r + r^2 + r^3)]*G[z^(-1), 1]*G[x^(-1), (y*z)/x, 1] - G[1 + r^(-1), 1]*G[z^(-1), 1]*G[x^(-1), (y*z)/x, 1] - G[(2*r)/(-1 + r), 1]*G[z^(-1), 1]*G[x^(-1), (y*z)/x, 1] + 2*G[(1 + r)/(-1 + r), 1]*G[z^(-1), 1]*G[x^(-1), (y*z)/x, 1] - G[-((1 + r^2)/(r - r^2)), 1]*G[z^(-1), 1]*G[x^(-1), (y*z)/x, 1] - G[0, a[5], 1]*G[x^(-1), (y*z)/x, 1] - G[0, a[12], 1]*G[x^(-1), (y*z)/x, 1] + G[0, a[14], 1]*G[x^(-1), (y*z)/x, 1] + G[0, a[16], 1]*G[x^(-1), (y*z)/x, 1] - G[1 + r^(-1), a[5], 1]*G[x^(-1), (y*z)/x, 1] - G[1 + r^(-1), a[12], 1]*G[x^(-1), (y*z)/x, 1] + G[1 + r^(-1), a[14], 1]*G[x^(-1), (y*z)/x, 1] + G[1 + r^(-1), a[16], 1]*G[x^(-1), (y*z)/x, 1] - G[(2*r)/(-1 + r), a[5], 1]*G[x^(-1), (y*z)/x, 1] - G[(2*r)/(-1 + r), a[12], 1]*G[x^(-1), (y*z)/x, 1] + G[(2*r)/(-1 + r), a[14], 1]*G[x^(-1), (y*z)/x, 1] + G[(2*r)/(-1 + r), a[16], 1]*G[x^(-1), (y*z)/x, 1] + 2*G[(1 + r)/(-1 + r), a[5], 1]*G[x^(-1), (y*z)/x, 1] + 2*G[(1 + r)/(-1 + r), a[12], 1]*G[x^(-1), (y*z)/x, 1] - 2*G[(1 + r)/(-1 + r), a[14], 1]*G[x^(-1), (y*z)/x, 1] - 2*G[(1 + r)/(-1 + r), a[16], 1]*G[x^(-1), (y*z)/x, 1] - G[-((1 + r^2)/(r - r^2)), a[5], 1]*G[x^(-1), (y*z)/x, 1] - G[-((1 + r^2)/(r - r^2)), a[12], 1]*G[x^(-1), (y*z)/x, 1] + G[-((1 + r^2)/(r - r^2)), a[14], 1]*G[x^(-1), (y*z)/x, 1] + G[-((1 + r^2)/(r - r^2)), a[16], 1]*G[x^(-1), (y*z)/x, 1] + 2*G[0, a[20], 1]*G[y^(-1), x^(-1), 1] + 2*G[0, a[21], 1]*G[y^(-1), x^(-1), 1] + 2*G[1 + r^(-1), a[20], 1]*G[y^(-1), x^(-1), 1] + 2*G[1 + r^(-1), a[21], 1]*G[y^(-1), x^(-1), 1] + 2*G[(2*r)/(-1 + r), a[20], 1]*G[y^(-1), x^(-1), 1] + 2*G[(2*r)/(-1 + r), a[21], 1]*G[y^(-1), x^(-1), 1] - 4*G[(1 + r)/(-1 + r), a[20], 1]*G[y^(-1), x^(-1), 1] - 4*G[(1 + r)/(-1 + r), a[21], 1]*G[y^(-1), x^(-1), 1] + 2*G[-((1 + r^2)/(r - r^2)), a[20], 1]*G[y^(-1), x^(-1), 1] + 2*G[-((1 + r^2)/(r - r^2)), a[21], 1]*G[y^(-1), x^(-1), 1] - G[0, a[14], 1]*G[y^(-1), y/x, 1] - G[0, a[16], 1]*G[y^(-1), y/x, 1] - G[1 + r^(-1), a[14], 1]*G[y^(-1), y/x, 1] - G[1 + r^(-1), a[16], 1]*G[y^(-1), y/x, 1] - G[(2*r)/(-1 + r), a[14], 1]*G[y^(-1), y/x, 1] - G[(2*r)/(-1 + r), a[16], 1]*G[y^(-1), y/x, 1] + 2*G[(1 + r)/(-1 + r), a[14], 1]*G[y^(-1), y/x, 1] + 2*G[(1 + r)/(-1 + r), a[16], 1]*G[y^(-1), y/x, 1] - G[-((1 + r^2)/(r - r^2)), a[14], 1]*G[y^(-1), y/x, 1] - G[-((1 + r^2)/(r - r^2)), a[16], 1]*G[y^(-1), y/x, 1] + G[0, a[2], 1]*G[y^(-1), 1/(y*z), 1] + G[0, a[4], 1]*G[y^(-1), 1/(y*z), 1] + G[1 + r^(-1), a[2], 1]*G[y^(-1), 1/(y*z), 1] + G[1 + r^(-1), a[4], 1]*G[y^(-1), 1/(y*z), 1] + G[(2*r)/(-1 + r), a[2], 1]*G[y^(-1), 1/(y*z), 1] + G[(2*r)/(-1 + r), a[4], 1]*G[y^(-1), 1/(y*z), 1] - 2*G[(1 + r)/(-1 + r), a[2], 1]*G[y^(-1), 1/(y*z), 1] - 2*G[(1 + r)/(-1 + r), a[4], 1]*G[y^(-1), 1/(y*z), 1] + G[-((1 + r^2)/(r - r^2)), a[2], 1]*G[y^(-1), 1/(y*z), 1] + G[-((1 + r^2)/(r - r^2)), a[4], 1]*G[y^(-1), 1/(y*z), 1] - 2*G[0, a[17], 1]*G[(1 + r^2)/(2*r*y), (y*z)/x, 1] + 2*G[0, a[18], 1]*G[(1 + r^2)/(2*r*y), (y*z)/x, 1] + G[0, a[14], 1]*G[y/x, x^(-1), 1] + G[0, a[16], 1]*G[y/x, x^(-1), 1] + G[1 + r^(-1), a[14], 1]*G[y/x, x^(-1), 1] + G[1 + r^(-1), a[16], 1]*G[y/x, x^(-1), 1] + G[(2*r)/(-1 + r), a[14], 1]*G[y/x, x^(-1), 1] + G[(2*r)/(-1 + r), a[16], 1]*G[y/x, x^(-1), 1] - 2*G[(1 + r)/(-1 + r), a[14], 1]*G[y/x, x^(-1), 1] - 2*G[(1 + r)/(-1 + r), a[16], 1]*G[y/x, x^(-1), 1] + G[-((1 + r^2)/(r - r^2)), a[14], 1]*G[y/x, x^(-1), 1] + G[-((1 + r^2)/(r - r^2)), a[16], 1]*G[y/x, x^(-1), 1] - G[0, a[14], 1]*G[y/x, y^(-1), 1] - G[0, a[16], 1]*G[y/x, y^(-1), 1] - G[1 + r^(-1), a[14], 1]*G[y/x, y^(-1), 1] - G[1 + r^(-1), a[16], 1]*G[y/x, y^(-1), 1] - G[(2*r)/(-1 + r), a[14], 1]*G[y/x, y^(-1), 1] - G[(2*r)/(-1 + r), a[16], 1]*G[y/x, y^(-1), 1] + 2*G[(1 + r)/(-1 + r), a[14], 1]*G[y/x, y^(-1), 1] + 2*G[(1 + r)/(-1 + r), a[16], 1]*G[y/x, y^(-1), 1] - G[-((1 + r^2)/(r - r^2)), a[14], 1]*G[y/x, y^(-1), 1] - G[-((1 + r^2)/(r - r^2)), a[16], 1]*G[y/x, y^(-1), 1] + 3*G[0, 2]*G[x^(-1), 1]*G[y/x, (y*z)/x, 1] + G[0, r/(1 + r + r^2 + r^3)]*G[x^(-1), 1]*G[y/x, (y*z)/x, 1] + G[1 + r^(-1), 1]*G[x^(-1), 1]*G[y/x, (y*z)/x, 1] + G[(2*r)/(-1 + r), 1]*G[x^(-1), 1]*G[y/x, (y*z)/x, 1] - 2*G[(1 + r)/(-1 + r), 1]*G[x^(-1), 1]*G[y/x, (y*z)/x, 1] + G[-((1 + r^2)/(r - r^2)), 1]*G[x^(-1), 1]*G[y/x, (y*z)/x, 1] - 3*G[0, 2]*G[y^(-1), 1]*G[y/x, (y*z)/x, 1] - G[0, r/(1 + r + r^2 + r^3)]*G[y^(-1), 1]*G[y/x, (y*z)/x, 1] - G[1 + r^(-1), 1]*G[y^(-1), 1]*G[y/x, (y*z)/x, 1] - G[(2*r)/(-1 + r), 1]*G[y^(-1), 1]*G[y/x, (y*z)/x, 1] + 2*G[(1 + r)/(-1 + r), 1]*G[y^(-1), 1]*G[y/x, (y*z)/x, 1] - G[-((1 + r^2)/(r - r^2)), 1]*G[y^(-1), 1]*G[y/x, (y*z)/x, 1] - G[0, a[2], 1]*G[y/x, (y*z)/x, 1] - G[0, a[4], 1]*G[y/x, (y*z)/x, 1] + G[0, a[5], 1]*G[y/x, (y*z)/x, 1] + G[0, a[12], 1]*G[y/x, (y*z)/x, 1] - G[1 + r^(-1), a[2], 1]*G[y/x, (y*z)/x, 1] - G[1 + r^(-1), a[4], 1]*G[y/x, (y*z)/x, 1] + G[1 + r^(-1), a[5], 1]*G[y/x, (y*z)/x, 1] + G[1 + r^(-1), a[12], 1]*G[y/x, (y*z)/x, 1] - G[(2*r)/(-1 + r), a[2], 1]*G[y/x, (y*z)/x, 1] - G[(2*r)/(-1 + r), a[4], 1]*G[y/x, (y*z)/x, 1] + G[(2*r)/(-1 + r), a[5], 1]*G[y/x, (y*z)/x, 1] + G[(2*r)/(-1 + r), a[12], 1]*G[y/x, (y*z)/x, 1] + 2*G[(1 + r)/(-1 + r), a[2], 1]*G[y/x, (y*z)/x, 1] + 2*G[(1 + r)/(-1 + r), a[4], 1]*G[y/x, (y*z)/x, 1] - 2*G[(1 + r)/(-1 + r), a[5], 1]*G[y/x, (y*z)/x, 1] - 2*G[(1 + r)/(-1 + r), a[12], 1]*G[y/x, (y*z)/x, 1] - G[-((1 + r^2)/(r - r^2)), a[2], 1]*G[y/x, (y*z)/x, 1] - G[-((1 + r^2)/(r - r^2)), a[4], 1]*G[y/x, (y*z)/x, 1] + G[-((1 + r^2)/(r - r^2)), a[5], 1]*G[y/x, (y*z)/x, 1] + G[-((1 + r^2)/(r - r^2)), a[12], 1]*G[y/x, (y*z)/x, 1] - 2*G[0, a[20], 1]*G[z^(-1), x^(-1), 1] - 2*G[0, a[21], 1]*G[z^(-1), x^(-1), 1] - 2*G[1 + r^(-1), a[20], 1]*G[z^(-1), x^(-1), 1] - 2*G[1 + r^(-1), a[21], 1]*G[z^(-1), x^(-1), 1] - 2*G[(2*r)/(-1 + r), a[20], 1]*G[z^(-1), x^(-1), 1] - 2*G[(2*r)/(-1 + r), a[21], 1]*G[z^(-1), x^(-1), 1] + 4*G[(1 + r)/(-1 + r), a[20], 1]*G[z^(-1), x^(-1), 1] + 4*G[(1 + r)/(-1 + r), a[21], 1]*G[z^(-1), x^(-1), 1] - 2*G[-((1 + r^2)/(r - r^2)), a[20], 1]*G[z^(-1), x^(-1), 1] - 2*G[-((1 + r^2)/(r - r^2)), a[21], 1]*G[z^(-1), x^(-1), 1] - G[0, a[2], 1]*G[z^(-1), 1/(y*z), 1] - G[0, a[4], 1]*G[z^(-1), 1/(y*z), 1] - G[1 + r^(-1), a[2], 1]*G[z^(-1), 1/(y*z), 1] - G[1 + r^(-1), a[4], 1]*G[z^(-1), 1/(y*z), 1] - G[(2*r)/(-1 + r), a[2], 1]*G[z^(-1), 1/(y*z), 1] - G[(2*r)/(-1 + r), a[4], 1]*G[z^(-1), 1/(y*z), 1] + 2*G[(1 + r)/(-1 + r), a[2], 1]*G[z^(-1), 1/(y*z), 1] + 2*G[(1 + r)/(-1 + r), a[4], 1]*G[z^(-1), 1/(y*z), 1] - G[-((1 + r^2)/(r - r^2)), a[2], 1]*G[z^(-1), 1/(y*z), 1] - G[-((1 + r^2)/(r - r^2)), a[4], 1]*G[z^(-1), 1/(y*z), 1] + G[0, a[2], 1]*G[z^(-1), (y*z)/x, 1] + G[0, a[4], 1]*G[z^(-1), (y*z)/x, 1] - G[0, a[5], 1]*G[z^(-1), (y*z)/x, 1] - G[0, a[12], 1]*G[z^(-1), (y*z)/x, 1] + G[1 + r^(-1), a[2], 1]*G[z^(-1), (y*z)/x, 1] + G[1 + r^(-1), a[4], 1]*G[z^(-1), (y*z)/x, 1] - G[1 + r^(-1), a[5], 1]*G[z^(-1), (y*z)/x, 1] - G[1 + r^(-1), a[12], 1]*G[z^(-1), (y*z)/x, 1] + G[(2*r)/(-1 + r), a[2], 1]*G[z^(-1), (y*z)/x, 1] + G[(2*r)/(-1 + r), a[4], 1]*G[z^(-1), (y*z)/x, 1] - G[(2*r)/(-1 + r), a[5], 1]*G[z^(-1), (y*z)/x, 1] - G[(2*r)/(-1 + r), a[12], 1]*G[z^(-1), (y*z)/x, 1] - 2*G[(1 + r)/(-1 + r), a[2], 1]*G[z^(-1), (y*z)/x, 1] - 2*G[(1 + r)/(-1 + r), a[4], 1]*G[z^(-1), (y*z)/x, 1] + 2*G[(1 + r)/(-1 + r), a[5], 1]*G[z^(-1), (y*z)/x, 1] + 2*G[(1 + r)/(-1 + r), a[12], 1]*G[z^(-1), (y*z)/x, 1] + G[-((1 + r^2)/(r - r^2)), a[2], 1]*G[z^(-1), (y*z)/x, 1] + G[-((1 + r^2)/(r - r^2)), a[4], 1]*G[z^(-1), (y*z)/x, 1] - G[-((1 + r^2)/(r - r^2)), a[5], 1]*G[z^(-1), (y*z)/x, 1] - G[-((1 + r^2)/(r - r^2)), a[12], 1]*G[z^(-1), (y*z)/x, 1] + G[0, a[5], 1]*G[1/(y*z), x^(-1), 1] + G[0, a[12], 1]*G[1/(y*z), x^(-1), 1] - G[0, a[14], 1]*G[1/(y*z), x^(-1), 1] - G[0, a[16], 1]*G[1/(y*z), x^(-1), 1] + G[1 + r^(-1), a[5], 1]*G[1/(y*z), x^(-1), 1] + G[1 + r^(-1), a[12], 1]*G[1/(y*z), x^(-1), 1] - G[1 + r^(-1), a[14], 1]*G[1/(y*z), x^(-1), 1] - G[1 + r^(-1), a[16], 1]*G[1/(y*z), x^(-1), 1] + G[(2*r)/(-1 + r), a[5], 1]*G[1/(y*z), x^(-1), 1] + G[(2*r)/(-1 + r), a[12], 1]*G[1/(y*z), x^(-1), 1] - G[(2*r)/(-1 + r), a[14], 1]*G[1/(y*z), x^(-1), 1] - G[(2*r)/(-1 + r), a[16], 1]*G[1/(y*z), x^(-1), 1] - 2*G[(1 + r)/(-1 + r), a[5], 1]*G[1/(y*z), x^(-1), 1] - 2*G[(1 + r)/(-1 + r), a[12], 1]*G[1/(y*z), x^(-1), 1] + 2*G[(1 + r)/(-1 + r), a[14], 1]*G[1/(y*z), x^(-1), 1] + 2*G[(1 + r)/(-1 + r), a[16], 1]*G[1/(y*z), x^(-1), 1] + G[-((1 + r^2)/(r - r^2)), a[5], 1]*G[1/(y*z), x^(-1), 1] + G[-((1 + r^2)/(r - r^2)), a[12], 1]*G[1/(y*z), x^(-1), 1] - G[-((1 + r^2)/(r - r^2)), a[14], 1]*G[1/(y*z), x^(-1), 1] - G[-((1 + r^2)/(r - r^2)), a[16], 1]*G[1/(y*z), x^(-1), 1] + G[0, a[2], 1]*G[1/(y*z), y^(-1), 1] + G[0, a[4], 1]*G[1/(y*z), y^(-1), 1] + G[1 + r^(-1), a[2], 1]*G[1/(y*z), y^(-1), 1] + G[1 + r^(-1), a[4], 1]*G[1/(y*z), y^(-1), 1] + G[(2*r)/(-1 + r), a[2], 1]*G[1/(y*z), y^(-1), 1] + G[(2*r)/(-1 + r), a[4], 1]*G[1/(y*z), y^(-1), 1] - 2*G[(1 + r)/(-1 + r), a[2], 1]*G[1/(y*z), y^(-1), 1] - 2*G[(1 + r)/(-1 + r), a[4], 1]*G[1/(y*z), y^(-1), 1] + G[-((1 + r^2)/(r - r^2)), a[2], 1]*G[1/(y*z), y^(-1), 1] + G[-((1 + r^2)/(r - r^2)), a[4], 1]*G[1/(y*z), y^(-1), 1] - G[0, a[2], 1]*G[1/(y*z), z^(-1), 1] - G[0, a[4], 1]*G[1/(y*z), z^(-1), 1] - G[1 + r^(-1), a[2], 1]*G[1/(y*z), z^(-1), 1] - G[1 + r^(-1), a[4], 1]*G[1/(y*z), z^(-1), 1] - G[(2*r)/(-1 + r), a[2], 1]*G[1/(y*z), z^(-1), 1] - G[(2*r)/(-1 + r), a[4], 1]*G[1/(y*z), z^(-1), 1] + 2*G[(1 + r)/(-1 + r), a[2], 1]*G[1/(y*z), z^(-1), 1] + 2*G[(1 + r)/(-1 + r), a[4], 1]*G[1/(y*z), z^(-1), 1] - G[-((1 + r^2)/(r - r^2)), a[2], 1]*G[1/(y*z), z^(-1), 1] - G[-((1 + r^2)/(r - r^2)), a[4], 1]*G[1/(y*z), z^(-1), 1] + G[0, a[5], 1]*G[1/(y*z), (y*z)/x, 1] + G[0, a[12], 1]*G[1/(y*z), (y*z)/x, 1] - G[0, a[14], 1]*G[1/(y*z), (y*z)/x, 1] - G[0, a[16], 1]*G[1/(y*z), (y*z)/x, 1] + G[1 + r^(-1), a[5], 1]*G[1/(y*z), (y*z)/x, 1] + G[1 + r^(-1), a[12], 1]*G[1/(y*z), (y*z)/x, 1] - G[1 + r^(-1), a[14], 1]*G[1/(y*z), (y*z)/x, 1] - G[1 + r^(-1), a[16], 1]*G[1/(y*z), (y*z)/x, 1] + G[(2*r)/(-1 + r), a[5], 1]*G[1/(y*z), (y*z)/x, 1] + G[(2*r)/(-1 + r), a[12], 1]*G[1/(y*z), (y*z)/x, 1] - G[(2*r)/(-1 + r), a[14], 1]*G[1/(y*z), (y*z)/x, 1] - G[(2*r)/(-1 + r), a[16], 1]*G[1/(y*z), (y*z)/x, 1] - 2*G[(1 + r)/(-1 + r), a[5], 1]*G[1/(y*z), (y*z)/x, 1] - 2*G[(1 + r)/(-1 + r), a[12], 1]*G[1/(y*z), (y*z)/x, 1] + 2*G[(1 + r)/(-1 + r), a[14], 1]*G[1/(y*z), (y*z)/x, 1] + 2*G[(1 + r)/(-1 + r), a[16], 1]*G[1/(y*z), (y*z)/x, 1] + G[-((1 + r^2)/(r - r^2)), a[5], 1]*G[1/(y*z), (y*z)/x, 1] + G[-((1 + r^2)/(r - r^2)), a[12], 1]*G[1/(y*z), (y*z)/x, 1] - G[-((1 + r^2)/(r - r^2)), a[14], 1]*G[1/(y*z), (y*z)/x, 1] - G[-((1 + r^2)/(r - r^2)), a[16], 1]*G[1/(y*z), (y*z)/x, 1] - G[0, a[5], 1]*G[(y*z)/x, x^(-1), 1] - G[0, a[12], 1]*G[(y*z)/x, x^(-1), 1] + G[0, a[14], 1]*G[(y*z)/x, x^(-1), 1] + G[0, a[16], 1]*G[(y*z)/x, x^(-1), 1] - G[1 + r^(-1), a[5], 1]*G[(y*z)/x, x^(-1), 1] - G[1 + r^(-1), a[12], 1]*G[(y*z)/x, x^(-1), 1] + G[1 + r^(-1), a[14], 1]*G[(y*z)/x, x^(-1), 1] + G[1 + r^(-1), a[16], 1]*G[(y*z)/x, x^(-1), 1] - G[(2*r)/(-1 + r), a[5], 1]*G[(y*z)/x, x^(-1), 1] - G[(2*r)/(-1 + r), a[12], 1]*G[(y*z)/x, x^(-1), 1] + G[(2*r)/(-1 + r), a[14], 1]*G[(y*z)/x, x^(-1), 1] + G[(2*r)/(-1 + r), a[16], 1]*G[(y*z)/x, x^(-1), 1] + 2*G[(1 + r)/(-1 + r), a[5], 1]*G[(y*z)/x, x^(-1), 1] + 2*G[(1 + r)/(-1 + r), a[12], 1]*G[(y*z)/x, x^(-1), 1] - 2*G[(1 + r)/(-1 + r), a[14], 1]*G[(y*z)/x, x^(-1), 1] - 2*G[(1 + r)/(-1 + r), a[16], 1]*G[(y*z)/x, x^(-1), 1] - G[-((1 + r^2)/(r - r^2)), a[5], 1]*G[(y*z)/x, x^(-1), 1] - G[-((1 + r^2)/(r - r^2)), a[12], 1]*G[(y*z)/x, x^(-1), 1] + G[-((1 + r^2)/(r - r^2)), a[14], 1]*G[(y*z)/x, x^(-1), 1] + G[-((1 + r^2)/(r - r^2)), a[16], 1]*G[(y*z)/x, x^(-1), 1] - 2*G[0, a[17], 1]*G[(y*z)/x, (1 + r^2)/(2*r*y), 1] + 2*G[0, a[18], 1]*G[(y*z)/x, (1 + r^2)/(2*r*y), 1] - G[0, a[2], 1]*G[(y*z)/x, y/x, 1] - G[0, a[4], 1]*G[(y*z)/x, y/x, 1] + G[0, a[5], 1]*G[(y*z)/x, y/x, 1] + G[0, a[12], 1]*G[(y*z)/x, y/x, 1] - G[1 + r^(-1), a[2], 1]*G[(y*z)/x, y/x, 1] - G[1 + r^(-1), a[4], 1]*G[(y*z)/x, y/x, 1] + G[1 + r^(-1), a[5], 1]*G[(y*z)/x, y/x, 1] + G[1 + r^(-1), a[12], 1]*G[(y*z)/x, y/x, 1] - G[(2*r)/(-1 + r), a[2], 1]*G[(y*z)/x, y/x, 1] - G[(2*r)/(-1 + r), a[4], 1]*G[(y*z)/x, y/x, 1] + G[(2*r)/(-1 + r), a[5], 1]*G[(y*z)/x, y/x, 1] + G[(2*r)/(-1 + r), a[12], 1]*G[(y*z)/x, y/x, 1] + 2*G[(1 + r)/(-1 + r), a[2], 1]*G[(y*z)/x, y/x, 1] + 2*G[(1 + r)/(-1 + r), a[4], 1]*G[(y*z)/x, y/x, 1] - 2*G[(1 + r)/(-1 + r), a[5], 1]*G[(y*z)/x, y/x, 1] - 2*G[(1 + r)/(-1 + r), a[12], 1]*G[(y*z)/x, y/x, 1] - G[-((1 + r^2)/(r - r^2)), a[2], 1]*G[(y*z)/x, y/x, 1] - G[-((1 + r^2)/(r - r^2)), a[4], 1]*G[(y*z)/x, y/x, 1] + G[-((1 + r^2)/(r - r^2)), a[5], 1]*G[(y*z)/x, y/x, 1] + G[-((1 + r^2)/(r - r^2)), a[12], 1]*G[(y*z)/x, y/x, 1] + G[0, a[2], 1]*G[(y*z)/x, z^(-1), 1] + G[0, a[4], 1]*G[(y*z)/x, z^(-1), 1] - G[0, a[5], 1]*G[(y*z)/x, z^(-1), 1] - G[0, a[12], 1]*G[(y*z)/x, z^(-1), 1] + G[1 + r^(-1), a[2], 1]*G[(y*z)/x, z^(-1), 1] + G[1 + r^(-1), a[4], 1]*G[(y*z)/x, z^(-1), 1] - G[1 + r^(-1), a[5], 1]*G[(y*z)/x, z^(-1), 1] - G[1 + r^(-1), a[12], 1]*G[(y*z)/x, z^(-1), 1] + G[(2*r)/(-1 + r), a[2], 1]*G[(y*z)/x, z^(-1), 1] + G[(2*r)/(-1 + r), a[4], 1]*G[(y*z)/x, z^(-1), 1] - G[(2*r)/(-1 + r), a[5], 1]*G[(y*z)/x, z^(-1), 1] - G[(2*r)/(-1 + r), a[12], 1]*G[(y*z)/x, z^(-1), 1] - 2*G[(1 + r)/(-1 + r), a[2], 1]*G[(y*z)/x, z^(-1), 1] - 2*G[(1 + r)/(-1 + r), a[4], 1]*G[(y*z)/x, z^(-1), 1] + 2*G[(1 + r)/(-1 + r), a[5], 1]*G[(y*z)/x, z^(-1), 1] + 2*G[(1 + r)/(-1 + r), a[12], 1]*G[(y*z)/x, z^(-1), 1] + G[-((1 + r^2)/(r - r^2)), a[2], 1]*G[(y*z)/x, z^(-1), 1] + G[-((1 + r^2)/(r - r^2)), a[4], 1]*G[(y*z)/x, z^(-1), 1] - G[-((1 + r^2)/(r - r^2)), a[5], 1]*G[(y*z)/x, z^(-1), 1] - G[-((1 + r^2)/(r - r^2)), a[12], 1]*G[(y*z)/x, z^(-1), 1] + G[0, a[5], 1]*G[(y*z)/x, 1/(y*z), 1] + G[0, a[12], 1]*G[(y*z)/x, 1/(y*z), 1] - G[0, a[14], 1]*G[(y*z)/x, 1/(y*z), 1] - G[0, a[16], 1]*G[(y*z)/x, 1/(y*z), 1] + G[1 + r^(-1), a[5], 1]*G[(y*z)/x, 1/(y*z), 1] + G[1 + r^(-1), a[12], 1]*G[(y*z)/x, 1/(y*z), 1] - G[1 + r^(-1), a[14], 1]*G[(y*z)/x, 1/(y*z), 1] - G[1 + r^(-1), a[16], 1]*G[(y*z)/x, 1/(y*z), 1] + G[(2*r)/(-1 + r), a[5], 1]*G[(y*z)/x, 1/(y*z), 1] + G[(2*r)/(-1 + r), a[12], 1]*G[(y*z)/x, 1/(y*z), 1] - G[(2*r)/(-1 + r), a[14], 1]*G[(y*z)/x, 1/(y*z), 1] - G[(2*r)/(-1 + r), a[16], 1]*G[(y*z)/x, 1/(y*z), 1] - 2*G[(1 + r)/(-1 + r), a[5], 1]*G[(y*z)/x, 1/(y*z), 1] - 2*G[(1 + r)/(-1 + r), a[12], 1]*G[(y*z)/x, 1/(y*z), 1] + 2*G[(1 + r)/(-1 + r), a[14], 1]*G[(y*z)/x, 1/(y*z), 1] + 2*G[(1 + r)/(-1 + r), a[16], 1]*G[(y*z)/x, 1/(y*z), 1] + G[-((1 + r^2)/(r - r^2)), a[5], 1]*G[(y*z)/x, 1/(y*z), 1] + G[-((1 + r^2)/(r - r^2)), a[12], 1]*G[(y*z)/x, 1/(y*z), 1] - G[-((1 + r^2)/(r - r^2)), a[14], 1]*G[(y*z)/x, 1/(y*z), 1] - G[-((1 + r^2)/(r - r^2)), a[16], 1]*G[(y*z)/x, 1/(y*z), 1] - 2*G[(y*z)/x, 1]*G[0, a[1], a[7], 1] - 2*G[(y*z)/x, 1]*G[0, a[1], a[8], 1] + 2*G[(y*z)/x, 1]*G[0, a[1], a[13], 1] + 2*G[(y*z)/x, 1]*G[0, a[1], a[15], 1] - 2*G[0, (2*r*y)/(1 + r^2)]*G[0, a[1], a[18], 1] + 2*G[(1 + r^2)/(2*r*y), 1]*G[0, a[1], a[18], 1] - 2*G[0, (2*r*y)/(1 + r^2)]*G[0, a[1], a[19], 1] + 2*G[(1 + r^2)/(2*r*y), 1]*G[0, a[1], a[19], 1] + G[1/(y*z), 1]*G[0, a[2], a[5], 1] - G[(y*z)/x, 1]*G[0, a[2], a[6], 1] - G[(y*z)/x, 1]*G[0, a[2], a[9], 1] + G[1/(y*z), 1]*G[0, a[2], a[12], 1] - G[1/(y*z), 1]*G[0, a[2], a[14], 1] + G[(y*z)/x, 1]*G[0, a[2], a[14], 1] - G[1/(y*z), 1]*G[0, a[2], a[16], 1] + G[(y*z)/x, 1]*G[0, a[2], a[16], 1] - G[0, y]*G[0, a[2], a[20], 1] + G[y^(-1), 1]*G[0, a[2], a[20], 1] - G[z^(-1), 1]*G[0, a[2], a[20], 1] - G[0, y]*G[0, a[2], a[21], 1] + G[y^(-1), 1]*G[0, a[2], a[21], 1] - G[z^(-1), 1]*G[0, a[2], a[21], 1] - 2*G[(y*z)/x, 1]*G[0, a[3], a[7], 1] - 2*G[(y*z)/x, 1]*G[0, a[3], a[8], 1] + 2*G[(y*z)/x, 1]*G[0, a[3], a[13], 1] + 2*G[(y*z)/x, 1]*G[0, a[3], a[15], 1] - 2*G[0, (2*r*y)/(1 + r^2)]*G[0, a[3], a[18], 1] + 2*G[(1 + r^2)/(2*r*y), 1]*G[0, a[3], a[18], 1] - 2*G[0, (2*r*y)/(1 + r^2)]*G[0, a[3], a[19], 1] + 2*G[(1 + r^2)/(2*r*y), 1]*G[0, a[3], a[19], 1] + G[1/(y*z), 1]*G[0, a[4], a[5], 1] - G[(y*z)/x, 1]*G[0, a[4], a[6], 1] - G[(y*z)/x, 1]*G[0, a[4], a[9], 1] + G[1/(y*z), 1]*G[0, a[4], a[12], 1] - G[1/(y*z), 1]*G[0, a[4], a[14], 1] + G[(y*z)/x, 1]*G[0, a[4], a[14], 1] - G[1/(y*z), 1]*G[0, a[4], a[16], 1] + G[(y*z)/x, 1]*G[0, a[4], a[16], 1] - G[0, y]*G[0, a[4], a[20], 1] + G[y^(-1), 1]*G[0, a[4], a[20], 1] - G[z^(-1), 1]*G[0, a[4], a[20], 1] - G[0, y]*G[0, a[4], a[21], 1] + G[y^(-1), 1]*G[0, a[4], a[21], 1] - G[z^(-1), 1]*G[0, a[4], a[21], 1] + G[1/(y*z), 1]*G[0, a[5], a[2], 1] - G[(y*z)/x, 1]*G[0, a[5], a[2], 1] + G[1/(y*z), 1]*G[0, a[5], a[4], 1] - G[(y*z)/x, 1]*G[0, a[5], a[4], 1] + G[(y*z)/x, 1]*G[0, a[5], a[6], 1] + G[(y*z)/x, 1]*G[0, a[5], a[9], 1] - G[(y*z)/x, 1]*G[0, a[5], a[14], 1] - G[(y*z)/x, 1]*G[0, a[5], a[16], 1] + G[x^(-1), 1]*G[0, a[5], a[20], 1] + G[(y*z)/x, 1]*G[0, a[5], a[20], 1] + G[x^(-1), 1]*G[0, a[5], a[21], 1] + G[(y*z)/x, 1]*G[0, a[5], a[21], 1] - 2*G[(y*z)/x, 1]*G[0, a[10], a[1], 1] - 2*G[(y*z)/x, 1]*G[0, a[10], a[3], 1] + 2*G[(y*z)/x, 1]*G[0, a[10], a[7], 1] + 2*G[(y*z)/x, 1]*G[0, a[10], a[8], 1] - 2*G[(y*z)/x, 1]*G[0, a[10], a[13], 1] - 2*G[(y*z)/x, 1]*G[0, a[10], a[15], 1] + 2*G[(y*z)/x, 1]*G[0, a[10], a[18], 1] + 2*G[(y*z)/x, 1]*G[0, a[10], a[19], 1] - 2*G[(y*z)/x, 1]*G[0, a[11], a[1], 1] - 2*G[(y*z)/x, 1]*G[0, a[11], a[3], 1] + 2*G[(y*z)/x, 1]*G[0, a[11], a[7], 1] + 2*G[(y*z)/x, 1]*G[0, a[11], a[8], 1] - 2*G[(y*z)/x, 1]*G[0, a[11], a[13], 1] - 2*G[(y*z)/x, 1]*G[0, a[11], a[15], 1] + 2*G[(y*z)/x, 1]*G[0, a[11], a[18], 1] + 2*G[(y*z)/x, 1]*G[0, a[11], a[19], 1] + G[1/(y*z), 1]*G[0, a[12], a[2], 1] - G[(y*z)/x, 1]*G[0, a[12], a[2], 1] + G[1/(y*z), 1]*G[0, a[12], a[4], 1] - G[(y*z)/x, 1]*G[0, a[12], a[4], 1] + G[(y*z)/x, 1]*G[0, a[12], a[6], 1] + G[(y*z)/x, 1]*G[0, a[12], a[9], 1] - G[(y*z)/x, 1]*G[0, a[12], a[14], 1] - G[(y*z)/x, 1]*G[0, a[12], a[16], 1] + G[x^(-1), 1]*G[0, a[12], a[20], 1] + G[(y*z)/x, 1]*G[0, a[12], a[20], 1] + G[x^(-1), 1]*G[0, a[12], a[21], 1] + G[(y*z)/x, 1]*G[0, a[12], a[21], 1] + 2*G[(y*z)/x, 1]*G[0, a[13], a[1], 1] + 2*G[(y*z)/x, 1]*G[0, a[13], a[3], 1] - 2*G[(1 + r^2)/(2*r*y), 1]*G[0, a[13], a[7], 1] - 2*G[(1 + r^2)/(2*r*y), 1]*G[0, a[13], a[8], 1] - 2*G[(y*z)/x, 1]*G[0, a[13], a[18], 1] - 2*G[(y*z)/x, 1]*G[0, a[13], a[19], 1] - G[1/(y*z), 1]*G[0, a[14], a[2], 1] + G[(y*z)/x, 1]*G[0, a[14], a[2], 1] - G[1/(y*z), 1]*G[0, a[14], a[4], 1] + G[(y*z)/x, 1]*G[0, a[14], a[4], 1] - G[x^(-1), 1]*G[0, a[14], a[5], 1] + G[x^(-1), 1]*G[0, a[14], a[6], 1] - G[y^(-1), 1]*G[0, a[14], a[6], 1] + G[x^(-1), 1]*G[0, a[14], a[9], 1] - G[y^(-1), 1]*G[0, a[14], a[9], 1] - G[x^(-1), 1]*G[0, a[14], a[12], 1] - G[x^(-1), 1]*G[0, a[14], a[20], 1] - G[(y*z)/x, 1]*G[0, a[14], a[20], 1] - G[x^(-1), 1]*G[0, a[14], a[21], 1] - G[(y*z)/x, 1]*G[0, a[14], a[21], 1] + 2*G[(y*z)/x, 1]*G[0, a[15], a[1], 1] + 2*G[(y*z)/x, 1]*G[0, a[15], a[3], 1] - 2*G[(1 + r^2)/(2*r*y), 1]*G[0, a[15], a[7], 1] - 2*G[(1 + r^2)/(2*r*y), 1]*G[0, a[15], a[8], 1] - 2*G[(y*z)/x, 1]*G[0, a[15], a[18], 1] - 2*G[(y*z)/x, 1]*G[0, a[15], a[19], 1] - G[1/(y*z), 1]*G[0, a[16], a[2], 1] + G[(y*z)/x, 1]*G[0, a[16], a[2], 1] - G[1/(y*z), 1]*G[0, a[16], a[4], 1] + G[(y*z)/x, 1]*G[0, a[16], a[4], 1] - G[x^(-1), 1]*G[0, a[16], a[5], 1] + G[x^(-1), 1]*G[0, a[16], a[6], 1] - G[y^(-1), 1]*G[0, a[16], a[6], 1] + G[x^(-1), 1]*G[0, a[16], a[9], 1] - G[y^(-1), 1]*G[0, a[16], a[9], 1] - G[x^(-1), 1]*G[0, a[16], a[12], 1] - G[x^(-1), 1]*G[0, a[16], a[20], 1] - G[(y*z)/x, 1]*G[0, a[16], a[20], 1] - G[x^(-1), 1]*G[0, a[16], a[21], 1] - G[(y*z)/x, 1]*G[0, a[16], a[21], 1] - 2*G[(y*z)/x, 1]*G[0, a[17], a[10], 1] - 2*G[(y*z)/x, 1]*G[0, a[17], a[11], 1] + 2*G[(y*z)/x, 1]*G[0, a[17], a[13], 1] + 2*G[(y*z)/x, 1]*G[0, a[17], a[15], 1] - 4*G[0, (2*r*y)/(1 + r^2)]*G[0, a[18], a[1], 1] + 4*G[(1 + r^2)/(2*r*y), 1]*G[0, a[18], a[1], 1] - 4*G[0, (2*r*y)/(1 + r^2)]*G[0, a[18], a[3], 1] + 4*G[(1 + r^2)/(2*r*y), 1]*G[0, a[18], a[3], 1] + 2*G[(y*z)/x, 1]*G[0, a[18], a[10], 1] + 2*G[(y*z)/x, 1]*G[0, a[18], a[11], 1] - 2*G[(y*z)/x, 1]*G[0, a[18], a[13], 1] - 2*G[(y*z)/x, 1]*G[0, a[18], a[15], 1] - 4*G[0, (2*r*y)/(1 + r^2)]*G[0, a[19], a[1], 1] + 4*G[(1 + r^2)/(2*r*y), 1]*G[0, a[19], a[1], 1] - 4*G[0, (2*r*y)/(1 + r^2)]*G[0, a[19], a[3], 1] + 4*G[(1 + r^2)/(2*r*y), 1]*G[0, a[19], a[3], 1] - 2*G[0, y]*G[0, a[20], a[2], 1] + 2*G[y^(-1), 1]*G[0, a[20], a[2], 1] - 2*G[z^(-1), 1]*G[0, a[20], a[2], 1] - 2*G[0, y]*G[0, a[20], a[4], 1] + 2*G[y^(-1), 1]*G[0, a[20], a[4], 1] - 2*G[z^(-1), 1]*G[0, a[20], a[4], 1] + 2*G[x^(-1), 1]*G[0, a[20], a[5], 1] + 2*G[x^(-1), 1]*G[0, a[20], a[12], 1] - 2*G[x^(-1), 1]*G[0, a[20], a[14], 1] - 2*G[x^(-1), 1]*G[0, a[20], a[16], 1] - 2*G[0, y]*G[0, a[21], a[2], 1] + 2*G[y^(-1), 1]*G[0, a[21], a[2], 1] - 2*G[z^(-1), 1]*G[0, a[21], a[2], 1] - 2*G[0, y]*G[0, a[21], a[4], 1] + 2*G[y^(-1), 1]*G[0, a[21], a[4], 1] - 2*G[z^(-1), 1]*G[0, a[21], a[4], 1] + 2*G[x^(-1), 1]*G[0, a[21], a[5], 1] + 2*G[x^(-1), 1]*G[0, a[21], a[12], 1] - 2*G[x^(-1), 1]*G[0, a[21], a[14], 1] - 2*G[x^(-1), 1]*G[0, a[21], a[16], 1] + G[1/(y*z), 1]*G[1 + r^(-1), a[2], a[5], 1] - G[(y*z)/x, 1]*G[1 + r^(-1), a[2], a[6], 1] - G[(y*z)/x, 1]*G[1 + r^(-1), a[2], a[9], 1] + G[1/(y*z), 1]*G[1 + r^(-1), a[2], a[12], 1] - G[1/(y*z), 1]*G[1 + r^(-1), a[2], a[14], 1] + G[(y*z)/x, 1]*G[1 + r^(-1), a[2], a[14], 1] - G[1/(y*z), 1]*G[1 + r^(-1), a[2], a[16], 1] + G[(y*z)/x, 1]*G[1 + r^(-1), a[2], a[16], 1] - G[0, y]*G[1 + r^(-1), a[2], a[20], 1] + G[y^(-1), 1]*G[1 + r^(-1), a[2], a[20], 1] - G[z^(-1), 1]*G[1 + r^(-1), a[2], a[20], 1] - G[0, y]*G[1 + r^(-1), a[2], a[21], 1] + G[y^(-1), 1]*G[1 + r^(-1), a[2], a[21], 1] - G[z^(-1), 1]*G[1 + r^(-1), a[2], a[21], 1] + G[1/(y*z), 1]*G[1 + r^(-1), a[4], a[5], 1] - G[(y*z)/x, 1]*G[1 + r^(-1), a[4], a[6], 1] - G[(y*z)/x, 1]*G[1 + r^(-1), a[4], a[9], 1] + G[1/(y*z), 1]*G[1 + r^(-1), a[4], a[12], 1] - G[1/(y*z), 1]*G[1 + r^(-1), a[4], a[14], 1] + G[(y*z)/x, 1]*G[1 + r^(-1), a[4], a[14], 1] - G[1/(y*z), 1]*G[1 + r^(-1), a[4], a[16], 1] + G[(y*z)/x, 1]*G[1 + r^(-1), a[4], a[16], 1] - G[0, y]*G[1 + r^(-1), a[4], a[20], 1] + G[y^(-1), 1]*G[1 + r^(-1), a[4], a[20], 1] - G[z^(-1), 1]*G[1 + r^(-1), a[4], a[20], 1] - G[0, y]*G[1 + r^(-1), a[4], a[21], 1] + G[y^(-1), 1]*G[1 + r^(-1), a[4], a[21], 1] - G[z^(-1), 1]*G[1 + r^(-1), a[4], a[21], 1] + G[1/(y*z), 1]*G[1 + r^(-1), a[5], a[2], 1] - G[(y*z)/x, 1]*G[1 + r^(-1), a[5], a[2], 1] + G[1/(y*z), 1]*G[1 + r^(-1), a[5], a[4], 1] - G[(y*z)/x, 1]*G[1 + r^(-1), a[5], a[4], 1] + G[(y*z)/x, 1]*G[1 + r^(-1), a[5], a[6], 1] + G[(y*z)/x, 1]*G[1 + r^(-1), a[5], a[9], 1] - G[(y*z)/x, 1]*G[1 + r^(-1), a[5], a[14], 1] - G[(y*z)/x, 1]*G[1 + r^(-1), a[5], a[16], 1] + G[x^(-1), 1]*G[1 + r^(-1), a[5], a[20], 1] + G[(y*z)/x, 1]*G[1 + r^(-1), a[5], a[20], 1] + G[x^(-1), 1]*G[1 + r^(-1), a[5], a[21], 1] + G[(y*z)/x, 1]*G[1 + r^(-1), a[5], a[21], 1] + G[1/(y*z), 1]*G[1 + r^(-1), a[12], a[2], 1] - G[(y*z)/x, 1]*G[1 + r^(-1), a[12], a[2], 1] + G[1/(y*z), 1]*G[1 + r^(-1), a[12], a[4], 1] - G[(y*z)/x, 1]*G[1 + r^(-1), a[12], a[4], 1] + G[(y*z)/x, 1]*G[1 + r^(-1), a[12], a[6], 1] + G[(y*z)/x, 1]*G[1 + r^(-1), a[12], a[9], 1] - G[(y*z)/x, 1]*G[1 + r^(-1), a[12], a[14], 1] - G[(y*z)/x, 1]*G[1 + r^(-1), a[12], a[16], 1] + G[x^(-1), 1]*G[1 + r^(-1), a[12], a[20], 1] + G[(y*z)/x, 1]*G[1 + r^(-1), a[12], a[20], 1] + G[x^(-1), 1]*G[1 + r^(-1), a[12], a[21], 1] + G[(y*z)/x, 1]*G[1 + r^(-1), a[12], a[21], 1] - G[1/(y*z), 1]*G[1 + r^(-1), a[14], a[2], 1] + G[(y*z)/x, 1]*G[1 + r^(-1), a[14], a[2], 1] - G[1/(y*z), 1]*G[1 + r^(-1), a[14], a[4], 1] + G[(y*z)/x, 1]*G[1 + r^(-1), a[14], a[4], 1] - G[x^(-1), 1]*G[1 + r^(-1), a[14], a[5], 1] + G[x^(-1), 1]*G[1 + r^(-1), a[14], a[6], 1] - G[y^(-1), 1]*G[1 + r^(-1), a[14], a[6], 1] + G[x^(-1), 1]*G[1 + r^(-1), a[14], a[9], 1] - G[y^(-1), 1]*G[1 + r^(-1), a[14], a[9], 1] - G[x^(-1), 1]*G[1 + r^(-1), a[14], a[12], 1] - G[x^(-1), 1]*G[1 + r^(-1), a[14], a[20], 1] - G[(y*z)/x, 1]*G[1 + r^(-1), a[14], a[20], 1] - G[x^(-1), 1]*G[1 + r^(-1), a[14], a[21], 1] - G[(y*z)/x, 1]*G[1 + r^(-1), a[14], a[21], 1] - G[1/(y*z), 1]*G[1 + r^(-1), a[16], a[2], 1] + G[(y*z)/x, 1]*G[1 + r^(-1), a[16], a[2], 1] - G[1/(y*z), 1]*G[1 + r^(-1), a[16], a[4], 1] + G[(y*z)/x, 1]*G[1 + r^(-1), a[16], a[4], 1] - G[x^(-1), 1]*G[1 + r^(-1), a[16], a[5], 1] + G[x^(-1), 1]*G[1 + r^(-1), a[16], a[6], 1] - G[y^(-1), 1]*G[1 + r^(-1), a[16], a[6], 1] + G[x^(-1), 1]*G[1 + r^(-1), a[16], a[9], 1] - G[y^(-1), 1]*G[1 + r^(-1), a[16], a[9], 1] - G[x^(-1), 1]*G[1 + r^(-1), a[16], a[12], 1] - G[x^(-1), 1]*G[1 + r^(-1), a[16], a[20], 1] - G[(y*z)/x, 1]*G[1 + r^(-1), a[16], a[20], 1] - G[x^(-1), 1]*G[1 + r^(-1), a[16], a[21], 1] - G[(y*z)/x, 1]*G[1 + r^(-1), a[16], a[21], 1] - 2*G[0, y]*G[1 + r^(-1), a[20], a[2], 1] + 2*G[y^(-1), 1]*G[1 + r^(-1), a[20], a[2], 1] - 2*G[z^(-1), 1]*G[1 + r^(-1), a[20], a[2], 1] - 2*G[0, y]*G[1 + r^(-1), a[20], a[4], 1] + 2*G[y^(-1), 1]*G[1 + r^(-1), a[20], a[4], 1] - 2*G[z^(-1), 1]*G[1 + r^(-1), a[20], a[4], 1] + 2*G[x^(-1), 1]*G[1 + r^(-1), a[20], a[5], 1] + 2*G[x^(-1), 1]*G[1 + r^(-1), a[20], a[12], 1] - 2*G[x^(-1), 1]*G[1 + r^(-1), a[20], a[14], 1] - 2*G[x^(-1), 1]*G[1 + r^(-1), a[20], a[16], 1] - 2*G[0, y]*G[1 + r^(-1), a[21], a[2], 1] + 2*G[y^(-1), 1]*G[1 + r^(-1), a[21], a[2], 1] - 2*G[z^(-1), 1]*G[1 + r^(-1), a[21], a[2], 1] - 2*G[0, y]*G[1 + r^(-1), a[21], a[4], 1] + 2*G[y^(-1), 1]*G[1 + r^(-1), a[21], a[4], 1] - 2*G[z^(-1), 1]*G[1 + r^(-1), a[21], a[4], 1] + 2*G[x^(-1), 1]*G[1 + r^(-1), a[21], a[5], 1] + 2*G[x^(-1), 1]*G[1 + r^(-1), a[21], a[12], 1] - 2*G[x^(-1), 1]*G[1 + r^(-1), a[21], a[14], 1] - 2*G[x^(-1), 1]*G[1 + r^(-1), a[21], a[16], 1] + G[1/(y*z), 1]*G[(2*r)/(-1 + r), a[2], a[5], 1] - G[(y*z)/x, 1]*G[(2*r)/(-1 + r), a[2], a[6], 1] - G[(y*z)/x, 1]*G[(2*r)/(-1 + r), a[2], a[9], 1] + G[1/(y*z), 1]*G[(2*r)/(-1 + r), a[2], a[12], 1] - G[1/(y*z), 1]*G[(2*r)/(-1 + r), a[2], a[14], 1] + G[(y*z)/x, 1]*G[(2*r)/(-1 + r), a[2], a[14], 1] - G[1/(y*z), 1]*G[(2*r)/(-1 + r), a[2], a[16], 1] + G[(y*z)/x, 1]*G[(2*r)/(-1 + r), a[2], a[16], 1] - G[0, y]*G[(2*r)/(-1 + r), a[2], a[20], 1] + G[y^(-1), 1]*G[(2*r)/(-1 + r), a[2], a[20], 1] - G[z^(-1), 1]*G[(2*r)/(-1 + r), a[2], a[20], 1] - G[0, y]*G[(2*r)/(-1 + r), a[2], a[21], 1] + G[y^(-1), 1]*G[(2*r)/(-1 + r), a[2], a[21], 1] - G[z^(-1), 1]*G[(2*r)/(-1 + r), a[2], a[21], 1] + G[1/(y*z), 1]*G[(2*r)/(-1 + r), a[4], a[5], 1] - G[(y*z)/x, 1]*G[(2*r)/(-1 + r), a[4], a[6], 1] - G[(y*z)/x, 1]*G[(2*r)/(-1 + r), a[4], a[9], 1] + G[1/(y*z), 1]*G[(2*r)/(-1 + r), a[4], a[12], 1] - G[1/(y*z), 1]*G[(2*r)/(-1 + r), a[4], a[14], 1] + G[(y*z)/x, 1]*G[(2*r)/(-1 + r), a[4], a[14], 1] - G[1/(y*z), 1]*G[(2*r)/(-1 + r), a[4], a[16], 1] + G[(y*z)/x, 1]*G[(2*r)/(-1 + r), a[4], a[16], 1] - G[0, y]*G[(2*r)/(-1 + r), a[4], a[20], 1] + G[y^(-1), 1]*G[(2*r)/(-1 + r), a[4], a[20], 1] - G[z^(-1), 1]*G[(2*r)/(-1 + r), a[4], a[20], 1] - G[0, y]*G[(2*r)/(-1 + r), a[4], a[21], 1] + G[y^(-1), 1]*G[(2*r)/(-1 + r), a[4], a[21], 1] - G[z^(-1), 1]*G[(2*r)/(-1 + r), a[4], a[21], 1] + G[1/(y*z), 1]*G[(2*r)/(-1 + r), a[5], a[2], 1] - G[(y*z)/x, 1]*G[(2*r)/(-1 + r), a[5], a[2], 1] + G[1/(y*z), 1]*G[(2*r)/(-1 + r), a[5], a[4], 1] - G[(y*z)/x, 1]*G[(2*r)/(-1 + r), a[5], a[4], 1] + G[(y*z)/x, 1]*G[(2*r)/(-1 + r), a[5], a[6], 1] + G[(y*z)/x, 1]*G[(2*r)/(-1 + r), a[5], a[9], 1] - G[(y*z)/x, 1]*G[(2*r)/(-1 + r), a[5], a[14], 1] - G[(y*z)/x, 1]*G[(2*r)/(-1 + r), a[5], a[16], 1] + G[x^(-1), 1]*G[(2*r)/(-1 + r), a[5], a[20], 1] + G[(y*z)/x, 1]*G[(2*r)/(-1 + r), a[5], a[20], 1] + G[x^(-1), 1]*G[(2*r)/(-1 + r), a[5], a[21], 1] + G[(y*z)/x, 1]*G[(2*r)/(-1 + r), a[5], a[21], 1] + G[1/(y*z), 1]*G[(2*r)/(-1 + r), a[12], a[2], 1] - G[(y*z)/x, 1]*G[(2*r)/(-1 + r), a[12], a[2], 1] + G[1/(y*z), 1]*G[(2*r)/(-1 + r), a[12], a[4], 1] - G[(y*z)/x, 1]*G[(2*r)/(-1 + r), a[12], a[4], 1] + G[(y*z)/x, 1]*G[(2*r)/(-1 + r), a[12], a[6], 1] + G[(y*z)/x, 1]*G[(2*r)/(-1 + r), a[12], a[9], 1] - G[(y*z)/x, 1]*G[(2*r)/(-1 + r), a[12], a[14], 1] - G[(y*z)/x, 1]*G[(2*r)/(-1 + r), a[12], a[16], 1] + G[x^(-1), 1]*G[(2*r)/(-1 + r), a[12], a[20], 1] + G[(y*z)/x, 1]*G[(2*r)/(-1 + r), a[12], a[20], 1] + G[x^(-1), 1]*G[(2*r)/(-1 + r), a[12], a[21], 1] + G[(y*z)/x, 1]*G[(2*r)/(-1 + r), a[12], a[21], 1] - G[1/(y*z), 1]*G[(2*r)/(-1 + r), a[14], a[2], 1] + G[(y*z)/x, 1]*G[(2*r)/(-1 + r), a[14], a[2], 1] - G[1/(y*z), 1]*G[(2*r)/(-1 + r), a[14], a[4], 1] + G[(y*z)/x, 1]*G[(2*r)/(-1 + r), a[14], a[4], 1] - G[x^(-1), 1]*G[(2*r)/(-1 + r), a[14], a[5], 1] + G[x^(-1), 1]*G[(2*r)/(-1 + r), a[14], a[6], 1] - G[y^(-1), 1]*G[(2*r)/(-1 + r), a[14], a[6], 1] + G[x^(-1), 1]*G[(2*r)/(-1 + r), a[14], a[9], 1] - G[y^(-1), 1]*G[(2*r)/(-1 + r), a[14], a[9], 1] - G[x^(-1), 1]*G[(2*r)/(-1 + r), a[14], a[12], 1] - G[x^(-1), 1]*G[(2*r)/(-1 + r), a[14], a[20], 1] - G[(y*z)/x, 1]*G[(2*r)/(-1 + r), a[14], a[20], 1] - G[x^(-1), 1]*G[(2*r)/(-1 + r), a[14], a[21], 1] - G[(y*z)/x, 1]*G[(2*r)/(-1 + r), a[14], a[21], 1] - G[1/(y*z), 1]*G[(2*r)/(-1 + r), a[16], a[2], 1] + G[(y*z)/x, 1]*G[(2*r)/(-1 + r), a[16], a[2], 1] - G[1/(y*z), 1]*G[(2*r)/(-1 + r), a[16], a[4], 1] + G[(y*z)/x, 1]*G[(2*r)/(-1 + r), a[16], a[4], 1] - G[x^(-1), 1]*G[(2*r)/(-1 + r), a[16], a[5], 1] + G[x^(-1), 1]*G[(2*r)/(-1 + r), a[16], a[6], 1] - G[y^(-1), 1]*G[(2*r)/(-1 + r), a[16], a[6], 1] + G[x^(-1), 1]*G[(2*r)/(-1 + r), a[16], a[9], 1] - G[y^(-1), 1]*G[(2*r)/(-1 + r), a[16], a[9], 1] - G[x^(-1), 1]*G[(2*r)/(-1 + r), a[16], a[12], 1] - G[x^(-1), 1]*G[(2*r)/(-1 + r), a[16], a[20], 1] - G[(y*z)/x, 1]*G[(2*r)/(-1 + r), a[16], a[20], 1] - G[x^(-1), 1]*G[(2*r)/(-1 + r), a[16], a[21], 1] - G[(y*z)/x, 1]*G[(2*r)/(-1 + r), a[16], a[21], 1] - 2*G[0, y]*G[(2*r)/(-1 + r), a[20], a[2], 1] + 2*G[y^(-1), 1]*G[(2*r)/(-1 + r), a[20], a[2], 1] - 2*G[z^(-1), 1]*G[(2*r)/(-1 + r), a[20], a[2], 1] - 2*G[0, y]*G[(2*r)/(-1 + r), a[20], a[4], 1] + 2*G[y^(-1), 1]*G[(2*r)/(-1 + r), a[20], a[4], 1] - 2*G[z^(-1), 1]*G[(2*r)/(-1 + r), a[20], a[4], 1] + 2*G[x^(-1), 1]*G[(2*r)/(-1 + r), a[20], a[5], 1] + 2*G[x^(-1), 1]*G[(2*r)/(-1 + r), a[20], a[12], 1] - 2*G[x^(-1), 1]*G[(2*r)/(-1 + r), a[20], a[14], 1] - 2*G[x^(-1), 1]*G[(2*r)/(-1 + r), a[20], a[16], 1] - 2*G[0, y]*G[(2*r)/(-1 + r), a[21], a[2], 1] + 2*G[y^(-1), 1]*G[(2*r)/(-1 + r), a[21], a[2], 1] - 2*G[z^(-1), 1]*G[(2*r)/(-1 + r), a[21], a[2], 1] - 2*G[0, y]*G[(2*r)/(-1 + r), a[21], a[4], 1] + 2*G[y^(-1), 1]*G[(2*r)/(-1 + r), a[21], a[4], 1] - 2*G[z^(-1), 1]*G[(2*r)/(-1 + r), a[21], a[4], 1] + 2*G[x^(-1), 1]*G[(2*r)/(-1 + r), a[21], a[5], 1] + 2*G[x^(-1), 1]*G[(2*r)/(-1 + r), a[21], a[12], 1] - 2*G[x^(-1), 1]*G[(2*r)/(-1 + r), a[21], a[14], 1] - 2*G[x^(-1), 1]*G[(2*r)/(-1 + r), a[21], a[16], 1] - 2*G[1/(y*z), 1]*G[(1 + r)/(-1 + r), a[2], a[5], 1] + 2*G[(y*z)/x, 1]*G[(1 + r)/(-1 + r), a[2], a[6], 1] + 2*G[(y*z)/x, 1]*G[(1 + r)/(-1 + r), a[2], a[9], 1] - 2*G[1/(y*z), 1]*G[(1 + r)/(-1 + r), a[2], a[12], 1] + 2*G[1/(y*z), 1]*G[(1 + r)/(-1 + r), a[2], a[14], 1] - 2*G[(y*z)/x, 1]*G[(1 + r)/(-1 + r), a[2], a[14], 1] + 2*G[1/(y*z), 1]*G[(1 + r)/(-1 + r), a[2], a[16], 1] - 2*G[(y*z)/x, 1]*G[(1 + r)/(-1 + r), a[2], a[16], 1] + 2*G[0, y]*G[(1 + r)/(-1 + r), a[2], a[20], 1] - 2*G[y^(-1), 1]*G[(1 + r)/(-1 + r), a[2], a[20], 1] + 2*G[z^(-1), 1]*G[(1 + r)/(-1 + r), a[2], a[20], 1] + 2*G[0, y]*G[(1 + r)/(-1 + r), a[2], a[21], 1] - 2*G[y^(-1), 1]*G[(1 + r)/(-1 + r), a[2], a[21], 1] + 2*G[z^(-1), 1]*G[(1 + r)/(-1 + r), a[2], a[21], 1] - 2*G[1/(y*z), 1]*G[(1 + r)/(-1 + r), a[4], a[5], 1] + 2*G[(y*z)/x, 1]*G[(1 + r)/(-1 + r), a[4], a[6], 1] + 2*G[(y*z)/x, 1]*G[(1 + r)/(-1 + r), a[4], a[9], 1] - 2*G[1/(y*z), 1]*G[(1 + r)/(-1 + r), a[4], a[12], 1] + 2*G[1/(y*z), 1]*G[(1 + r)/(-1 + r), a[4], a[14], 1] - 2*G[(y*z)/x, 1]*G[(1 + r)/(-1 + r), a[4], a[14], 1] + 2*G[1/(y*z), 1]*G[(1 + r)/(-1 + r), a[4], a[16], 1] - 2*G[(y*z)/x, 1]*G[(1 + r)/(-1 + r), a[4], a[16], 1] + 2*G[0, y]*G[(1 + r)/(-1 + r), a[4], a[20], 1] - 2*G[y^(-1), 1]*G[(1 + r)/(-1 + r), a[4], a[20], 1] + 2*G[z^(-1), 1]*G[(1 + r)/(-1 + r), a[4], a[20], 1] + 2*G[0, y]*G[(1 + r)/(-1 + r), a[4], a[21], 1] - 2*G[y^(-1), 1]*G[(1 + r)/(-1 + r), a[4], a[21], 1] + 2*G[z^(-1), 1]*G[(1 + r)/(-1 + r), a[4], a[21], 1] - 2*G[1/(y*z), 1]*G[(1 + r)/(-1 + r), a[5], a[2], 1] + 2*G[(y*z)/x, 1]*G[(1 + r)/(-1 + r), a[5], a[2], 1] - 2*G[1/(y*z), 1]*G[(1 + r)/(-1 + r), a[5], a[4], 1] + 2*G[(y*z)/x, 1]*G[(1 + r)/(-1 + r), a[5], a[4], 1] - 2*G[(y*z)/x, 1]*G[(1 + r)/(-1 + r), a[5], a[6], 1] - 2*G[(y*z)/x, 1]*G[(1 + r)/(-1 + r), a[5], a[9], 1] + 2*G[(y*z)/x, 1]*G[(1 + r)/(-1 + r), a[5], a[14], 1] + 2*G[(y*z)/x, 1]*G[(1 + r)/(-1 + r), a[5], a[16], 1] - 2*G[x^(-1), 1]*G[(1 + r)/(-1 + r), a[5], a[20], 1] - 2*G[(y*z)/x, 1]*G[(1 + r)/(-1 + r), a[5], a[20], 1] - 2*G[x^(-1), 1]*G[(1 + r)/(-1 + r), a[5], a[21], 1] - 2*G[(y*z)/x, 1]*G[(1 + r)/(-1 + r), a[5], a[21], 1] - 2*G[1/(y*z), 1]*G[(1 + r)/(-1 + r), a[12], a[2], 1] + 2*G[(y*z)/x, 1]*G[(1 + r)/(-1 + r), a[12], a[2], 1] - 2*G[1/(y*z), 1]*G[(1 + r)/(-1 + r), a[12], a[4], 1] + 2*G[(y*z)/x, 1]*G[(1 + r)/(-1 + r), a[12], a[4], 1] - 2*G[(y*z)/x, 1]*G[(1 + r)/(-1 + r), a[12], a[6], 1] - 2*G[(y*z)/x, 1]*G[(1 + r)/(-1 + r), a[12], a[9], 1] + 2*G[(y*z)/x, 1]*G[(1 + r)/(-1 + r), a[12], a[14], 1] + 2*G[(y*z)/x, 1]*G[(1 + r)/(-1 + r), a[12], a[16], 1] - 2*G[x^(-1), 1]*G[(1 + r)/(-1 + r), a[12], a[20], 1] - 2*G[(y*z)/x, 1]*G[(1 + r)/(-1 + r), a[12], a[20], 1] - 2*G[x^(-1), 1]*G[(1 + r)/(-1 + r), a[12], a[21], 1] - 2*G[(y*z)/x, 1]*G[(1 + r)/(-1 + r), a[12], a[21], 1] + 2*G[1/(y*z), 1]*G[(1 + r)/(-1 + r), a[14], a[2], 1] - 2*G[(y*z)/x, 1]*G[(1 + r)/(-1 + r), a[14], a[2], 1] + 2*G[1/(y*z), 1]*G[(1 + r)/(-1 + r), a[14], a[4], 1] - 2*G[(y*z)/x, 1]*G[(1 + r)/(-1 + r), a[14], a[4], 1] + 2*G[x^(-1), 1]*G[(1 + r)/(-1 + r), a[14], a[5], 1] - 2*G[x^(-1), 1]*G[(1 + r)/(-1 + r), a[14], a[6], 1] + 2*G[y^(-1), 1]*G[(1 + r)/(-1 + r), a[14], a[6], 1] - 2*G[x^(-1), 1]*G[(1 + r)/(-1 + r), a[14], a[9], 1] + 2*G[y^(-1), 1]*G[(1 + r)/(-1 + r), a[14], a[9], 1] + 2*G[x^(-1), 1]*G[(1 + r)/(-1 + r), a[14], a[12], 1] + 2*G[x^(-1), 1]*G[(1 + r)/(-1 + r), a[14], a[20], 1] + 2*G[(y*z)/x, 1]*G[(1 + r)/(-1 + r), a[14], a[20], 1] + 2*G[x^(-1), 1]*G[(1 + r)/(-1 + r), a[14], a[21], 1] + 2*G[(y*z)/x, 1]*G[(1 + r)/(-1 + r), a[14], a[21], 1] + 2*G[1/(y*z), 1]*G[(1 + r)/(-1 + r), a[16], a[2], 1] - 2*G[(y*z)/x, 1]*G[(1 + r)/(-1 + r), a[16], a[2], 1] + 2*G[1/(y*z), 1]*G[(1 + r)/(-1 + r), a[16], a[4], 1] - 2*G[(y*z)/x, 1]*G[(1 + r)/(-1 + r), a[16], a[4], 1] + 2*G[x^(-1), 1]*G[(1 + r)/(-1 + r), a[16], a[5], 1] - 2*G[x^(-1), 1]*G[(1 + r)/(-1 + r), a[16], a[6], 1] + 2*G[y^(-1), 1]*G[(1 + r)/(-1 + r), a[16], a[6], 1] - 2*G[x^(-1), 1]*G[(1 + r)/(-1 + r), a[16], a[9], 1] + 2*G[y^(-1), 1]*G[(1 + r)/(-1 + r), a[16], a[9], 1] + 2*G[x^(-1), 1]*G[(1 + r)/(-1 + r), a[16], a[12], 1] + 2*G[x^(-1), 1]*G[(1 + r)/(-1 + r), a[16], a[20], 1] + 2*G[(y*z)/x, 1]*G[(1 + r)/(-1 + r), a[16], a[20], 1] + 2*G[x^(-1), 1]*G[(1 + r)/(-1 + r), a[16], a[21], 1] + 2*G[(y*z)/x, 1]*G[(1 + r)/(-1 + r), a[16], a[21], 1] + 4*G[0, y]*G[(1 + r)/(-1 + r), a[20], a[2], 1] - 4*G[y^(-1), 1]*G[(1 + r)/(-1 + r), a[20], a[2], 1] + 4*G[z^(-1), 1]*G[(1 + r)/(-1 + r), a[20], a[2], 1] + 4*G[0, y]*G[(1 + r)/(-1 + r), a[20], a[4], 1] - 4*G[y^(-1), 1]*G[(1 + r)/(-1 + r), a[20], a[4], 1] + 4*G[z^(-1), 1]*G[(1 + r)/(-1 + r), a[20], a[4], 1] - 4*G[x^(-1), 1]*G[(1 + r)/(-1 + r), a[20], a[5], 1] - 4*G[x^(-1), 1]*G[(1 + r)/(-1 + r), a[20], a[12], 1] + 4*G[x^(-1), 1]*G[(1 + r)/(-1 + r), a[20], a[14], 1] + 4*G[x^(-1), 1]*G[(1 + r)/(-1 + r), a[20], a[16], 1] + 4*G[0, y]*G[(1 + r)/(-1 + r), a[21], a[2], 1] - 4*G[y^(-1), 1]*G[(1 + r)/(-1 + r), a[21], a[2], 1] + 4*G[z^(-1), 1]*G[(1 + r)/(-1 + r), a[21], a[2], 1] + 4*G[0, y]*G[(1 + r)/(-1 + r), a[21], a[4], 1] - 4*G[y^(-1), 1]*G[(1 + r)/(-1 + r), a[21], a[4], 1] + 4*G[z^(-1), 1]*G[(1 + r)/(-1 + r), a[21], a[4], 1] - 4*G[x^(-1), 1]*G[(1 + r)/(-1 + r), a[21], a[5], 1] - 4*G[x^(-1), 1]*G[(1 + r)/(-1 + r), a[21], a[12], 1] + 4*G[x^(-1), 1]*G[(1 + r)/(-1 + r), a[21], a[14], 1] + 4*G[x^(-1), 1]*G[(1 + r)/(-1 + r), a[21], a[16], 1] + G[1/(y*z), 1]*G[-((1 + r^2)/(r - r^2)), a[2], a[5], 1] - G[(y*z)/x, 1]*G[-((1 + r^2)/(r - r^2)), a[2], a[6], 1] - G[(y*z)/x, 1]*G[-((1 + r^2)/(r - r^2)), a[2], a[9], 1] + G[1/(y*z), 1]*G[-((1 + r^2)/(r - r^2)), a[2], a[12], 1] - G[1/(y*z), 1]*G[-((1 + r^2)/(r - r^2)), a[2], a[14], 1] + G[(y*z)/x, 1]*G[-((1 + r^2)/(r - r^2)), a[2], a[14], 1] - G[1/(y*z), 1]*G[-((1 + r^2)/(r - r^2)), a[2], a[16], 1] + G[(y*z)/x, 1]*G[-((1 + r^2)/(r - r^2)), a[2], a[16], 1] - G[0, y]*G[-((1 + r^2)/(r - r^2)), a[2], a[20], 1] + G[y^(-1), 1]*G[-((1 + r^2)/(r - r^2)), a[2], a[20], 1] - G[z^(-1), 1]*G[-((1 + r^2)/(r - r^2)), a[2], a[20], 1] - G[0, y]*G[-((1 + r^2)/(r - r^2)), a[2], a[21], 1] + G[y^(-1), 1]*G[-((1 + r^2)/(r - r^2)), a[2], a[21], 1] - G[z^(-1), 1]*G[-((1 + r^2)/(r - r^2)), a[2], a[21], 1] + G[1/(y*z), 1]*G[-((1 + r^2)/(r - r^2)), a[4], a[5], 1] - G[(y*z)/x, 1]*G[-((1 + r^2)/(r - r^2)), a[4], a[6], 1] - G[(y*z)/x, 1]*G[-((1 + r^2)/(r - r^2)), a[4], a[9], 1] + G[1/(y*z), 1]*G[-((1 + r^2)/(r - r^2)), a[4], a[12], 1] - G[1/(y*z), 1]*G[-((1 + r^2)/(r - r^2)), a[4], a[14], 1] + G[(y*z)/x, 1]*G[-((1 + r^2)/(r - r^2)), a[4], a[14], 1] - G[1/(y*z), 1]*G[-((1 + r^2)/(r - r^2)), a[4], a[16], 1] + G[(y*z)/x, 1]*G[-((1 + r^2)/(r - r^2)), a[4], a[16], 1] - G[0, y]*G[-((1 + r^2)/(r - r^2)), a[4], a[20], 1] + G[y^(-1), 1]*G[-((1 + r^2)/(r - r^2)), a[4], a[20], 1] - G[z^(-1), 1]*G[-((1 + r^2)/(r - r^2)), a[4], a[20], 1] - G[0, y]*G[-((1 + r^2)/(r - r^2)), a[4], a[21], 1] + G[y^(-1), 1]*G[-((1 + r^2)/(r - r^2)), a[4], a[21], 1] - G[z^(-1), 1]*G[-((1 + r^2)/(r - r^2)), a[4], a[21], 1] + G[1/(y*z), 1]*G[-((1 + r^2)/(r - r^2)), a[5], a[2], 1] - G[(y*z)/x, 1]*G[-((1 + r^2)/(r - r^2)), a[5], a[2], 1] + G[1/(y*z), 1]*G[-((1 + r^2)/(r - r^2)), a[5], a[4], 1] - G[(y*z)/x, 1]*G[-((1 + r^2)/(r - r^2)), a[5], a[4], 1] + G[(y*z)/x, 1]*G[-((1 + r^2)/(r - r^2)), a[5], a[6], 1] + G[(y*z)/x, 1]*G[-((1 + r^2)/(r - r^2)), a[5], a[9], 1] - G[(y*z)/x, 1]*G[-((1 + r^2)/(r - r^2)), a[5], a[14], 1] - G[(y*z)/x, 1]*G[-((1 + r^2)/(r - r^2)), a[5], a[16], 1] + G[x^(-1), 1]*G[-((1 + r^2)/(r - r^2)), a[5], a[20], 1] + G[(y*z)/x, 1]*G[-((1 + r^2)/(r - r^2)), a[5], a[20], 1] + G[x^(-1), 1]*G[-((1 + r^2)/(r - r^2)), a[5], a[21], 1] + G[(y*z)/x, 1]*G[-((1 + r^2)/(r - r^2)), a[5], a[21], 1] + G[1/(y*z), 1]*G[-((1 + r^2)/(r - r^2)), a[12], a[2], 1] - G[(y*z)/x, 1]*G[-((1 + r^2)/(r - r^2)), a[12], a[2], 1] + G[1/(y*z), 1]*G[-((1 + r^2)/(r - r^2)), a[12], a[4], 1] - G[(y*z)/x, 1]*G[-((1 + r^2)/(r - r^2)), a[12], a[4], 1] + G[(y*z)/x, 1]*G[-((1 + r^2)/(r - r^2)), a[12], a[6], 1] + G[(y*z)/x, 1]*G[-((1 + r^2)/(r - r^2)), a[12], a[9], 1] - G[(y*z)/x, 1]*G[-((1 + r^2)/(r - r^2)), a[12], a[14], 1] - G[(y*z)/x, 1]*G[-((1 + r^2)/(r - r^2)), a[12], a[16], 1] + G[x^(-1), 1]*G[-((1 + r^2)/(r - r^2)), a[12], a[20], 1] + G[(y*z)/x, 1]*G[-((1 + r^2)/(r - r^2)), a[12], a[20], 1] + G[x^(-1), 1]*G[-((1 + r^2)/(r - r^2)), a[12], a[21], 1] + G[(y*z)/x, 1]*G[-((1 + r^2)/(r - r^2)), a[12], a[21], 1] - G[1/(y*z), 1]*G[-((1 + r^2)/(r - r^2)), a[14], a[2], 1] + G[(y*z)/x, 1]*G[-((1 + r^2)/(r - r^2)), a[14], a[2], 1] - G[1/(y*z), 1]*G[-((1 + r^2)/(r - r^2)), a[14], a[4], 1] + G[(y*z)/x, 1]*G[-((1 + r^2)/(r - r^2)), a[14], a[4], 1] - G[x^(-1), 1]*G[-((1 + r^2)/(r - r^2)), a[14], a[5], 1] + G[x^(-1), 1]*G[-((1 + r^2)/(r - r^2)), a[14], a[6], 1] - G[y^(-1), 1]*G[-((1 + r^2)/(r - r^2)), a[14], a[6], 1] + G[x^(-1), 1]*G[-((1 + r^2)/(r - r^2)), a[14], a[9], 1] - G[y^(-1), 1]*G[-((1 + r^2)/(r - r^2)), a[14], a[9], 1] - G[x^(-1), 1]*G[-((1 + r^2)/(r - r^2)), a[14], a[12], 1] - G[x^(-1), 1]*G[-((1 + r^2)/(r - r^2)), a[14], a[20], 1] - G[(y*z)/x, 1]*G[-((1 + r^2)/(r - r^2)), a[14], a[20], 1] - G[x^(-1), 1]*G[-((1 + r^2)/(r - r^2)), a[14], a[21], 1] - G[(y*z)/x, 1]*G[-((1 + r^2)/(r - r^2)), a[14], a[21], 1] - G[1/(y*z), 1]*G[-((1 + r^2)/(r - r^2)), a[16], a[2], 1] + G[(y*z)/x, 1]*G[-((1 + r^2)/(r - r^2)), a[16], a[2], 1] - G[1/(y*z), 1]*G[-((1 + r^2)/(r - r^2)), a[16], a[4], 1] + G[(y*z)/x, 1]*G[-((1 + r^2)/(r - r^2)), a[16], a[4], 1] - G[x^(-1), 1]*G[-((1 + r^2)/(r - r^2)), a[16], a[5], 1] + G[x^(-1), 1]*G[-((1 + r^2)/(r - r^2)), a[16], a[6], 1] - G[y^(-1), 1]*G[-((1 + r^2)/(r - r^2)), a[16], a[6], 1] + G[x^(-1), 1]*G[-((1 + r^2)/(r - r^2)), a[16], a[9], 1] - G[y^(-1), 1]*G[-((1 + r^2)/(r - r^2)), a[16], a[9], 1] - G[x^(-1), 1]*G[-((1 + r^2)/(r - r^2)), a[16], a[12], 1] - G[x^(-1), 1]*G[-((1 + r^2)/(r - r^2)), a[16], a[20], 1] - G[(y*z)/x, 1]*G[-((1 + r^2)/(r - r^2)), a[16], a[20], 1] - G[x^(-1), 1]*G[-((1 + r^2)/(r - r^2)), a[16], a[21], 1] - G[(y*z)/x, 1]*G[-((1 + r^2)/(r - r^2)), a[16], a[21], 1] - 2*G[0, y]*G[-((1 + r^2)/(r - r^2)), a[20], a[2], 1] + 2*G[y^(-1), 1]*G[-((1 + r^2)/(r - r^2)), a[20], a[2], 1] - 2*G[z^(-1), 1]*G[-((1 + r^2)/(r - r^2)), a[20], a[2], 1] - 2*G[0, y]*G[-((1 + r^2)/(r - r^2)), a[20], a[4], 1] + 2*G[y^(-1), 1]*G[-((1 + r^2)/(r - r^2)), a[20], a[4], 1] - 2*G[z^(-1), 1]*G[-((1 + r^2)/(r - r^2)), a[20], a[4], 1] + 2*G[x^(-1), 1]*G[-((1 + r^2)/(r - r^2)), a[20], a[5], 1] + 2*G[x^(-1), 1]*G[-((1 + r^2)/(r - r^2)), a[20], a[12], 1] - 2*G[x^(-1), 1]*G[-((1 + r^2)/(r - r^2)), a[20], a[14], 1] - 2*G[x^(-1), 1]*G[-((1 + r^2)/(r - r^2)), a[20], a[16], 1] - 2*G[0, y]*G[-((1 + r^2)/(r - r^2)), a[21], a[2], 1] + 2*G[y^(-1), 1]*G[-((1 + r^2)/(r - r^2)), a[21], a[2], 1] - 2*G[z^(-1), 1]*G[-((1 + r^2)/(r - r^2)), a[21], a[2], 1] - 2*G[0, y]*G[-((1 + r^2)/(r - r^2)), a[21], a[4], 1] + 2*G[y^(-1), 1]*G[-((1 + r^2)/(r - r^2)), a[21], a[4], 1] - 2*G[z^(-1), 1]*G[-((1 + r^2)/(r - r^2)), a[21], a[4], 1] + 2*G[x^(-1), 1]*G[-((1 + r^2)/(r - r^2)), a[21], a[5], 1] + 2*G[x^(-1), 1]*G[-((1 + r^2)/(r - r^2)), a[21], a[12], 1] - 2*G[x^(-1), 1]*G[-((1 + r^2)/(r - r^2)), a[21], a[14], 1] - 2*G[x^(-1), 1]*G[-((1 + r^2)/(r - r^2)), a[21], a[16], 1] - 3*G[0, 2]*G[x^(-1), y/x, (y*z)/x, 1] - G[0, r/(1 + r + r^2 + r^3)]*G[x^(-1), y/x, (y*z)/x, 1] - G[1 + r^(-1), 1]*G[x^(-1), y/x, (y*z)/x, 1] - G[(2*r)/(-1 + r), 1]*G[x^(-1), y/x, (y*z)/x, 1] + 2*G[(1 + r)/(-1 + r), 1]*G[x^(-1), y/x, (y*z)/x, 1] - G[-((1 + r^2)/(r - r^2)), 1]*G[x^(-1), y/x, (y*z)/x, 1] + 2*G[0, a[1], a[10], a[18], 1] + 2*G[0, a[1], a[10], a[19], 1] + 2*G[0, a[1], a[11], a[18], 1] + 2*G[0, a[1], a[11], a[19], 1] - 2*G[0, a[1], a[13], a[18], 1] - 2*G[0, a[1], a[13], a[19], 1] - 2*G[0, a[1], a[15], a[18], 1] - 2*G[0, a[1], a[15], a[19], 1] + 2*G[0, a[1], a[18], a[10], 1] + 2*G[0, a[1], a[18], a[11], 1] - 2*G[0, a[1], a[18], a[13], 1] - 2*G[0, a[1], a[18], a[15], 1] + 2*G[0, a[1], a[19], a[10], 1] + 2*G[0, a[1], a[19], a[11], 1] - 2*G[0, a[1], a[19], a[13], 1] - 2*G[0, a[1], a[19], a[15], 1] + G[0, a[2], a[5], a[20], 1] + G[0, a[2], a[5], a[21], 1] + G[0, a[2], a[12], a[20], 1] + G[0, a[2], a[12], a[21], 1] - G[0, a[2], a[14], a[20], 1] - G[0, a[2], a[14], a[21], 1] - G[0, a[2], a[16], a[20], 1] - G[0, a[2], a[16], a[21], 1] + G[0, a[2], a[20], a[5], 1] + G[0, a[2], a[20], a[12], 1] - G[0, a[2], a[20], a[14], 1] - G[0, a[2], a[20], a[16], 1] + G[0, a[2], a[21], a[5], 1] + G[0, a[2], a[21], a[12], 1] - G[0, a[2], a[21], a[14], 1] - G[0, a[2], a[21], a[16], 1] + 2*G[0, a[3], a[10], a[18], 1] + 2*G[0, a[3], a[10], a[19], 1] + 2*G[0, a[3], a[11], a[18], 1] + 2*G[0, a[3], a[11], a[19], 1] - 2*G[0, a[3], a[13], a[18], 1] - 2*G[0, a[3], a[13], a[19], 1] - 2*G[0, a[3], a[15], a[18], 1] - 2*G[0, a[3], a[15], a[19], 1] + 2*G[0, a[3], a[18], a[10], 1] + 2*G[0, a[3], a[18], a[11], 1] - 2*G[0, a[3], a[18], a[13], 1] - 2*G[0, a[3], a[18], a[15], 1] + 2*G[0, a[3], a[19], a[10], 1] + 2*G[0, a[3], a[19], a[11], 1] - 2*G[0, a[3], a[19], a[13], 1] - 2*G[0, a[3], a[19], a[15], 1] + G[0, a[4], a[5], a[20], 1] + G[0, a[4], a[5], a[21], 1] + G[0, a[4], a[12], a[20], 1] + G[0, a[4], a[12], a[21], 1] - G[0, a[4], a[14], a[20], 1] - G[0, a[4], a[14], a[21], 1] - G[0, a[4], a[16], a[20], 1] - G[0, a[4], a[16], a[21], 1] + G[0, a[4], a[20], a[5], 1] + G[0, a[4], a[20], a[12], 1] - G[0, a[4], a[20], a[14], 1] - G[0, a[4], a[20], a[16], 1] + G[0, a[4], a[21], a[5], 1] + G[0, a[4], a[21], a[12], 1] - G[0, a[4], a[21], a[14], 1] - G[0, a[4], a[21], a[16], 1] + G[0, a[5], a[2], a[20], 1] + G[0, a[5], a[2], a[21], 1] + G[0, a[5], a[4], a[20], 1] + G[0, a[5], a[4], a[21], 1] + G[0, a[5], a[20], a[2], 1] + G[0, a[5], a[20], a[4], 1] + G[0, a[5], a[21], a[2], 1] + G[0, a[5], a[21], a[4], 1] + 2*G[0, a[10], a[1], a[18], 1] + 2*G[0, a[10], a[1], a[19], 1] + 2*G[0, a[10], a[3], a[18], 1] + 2*G[0, a[10], a[3], a[19], 1] - 2*G[0, a[10], a[17], a[1], 1] - 2*G[0, a[10], a[17], a[3], 1] + 4*G[0, a[10], a[18], a[1], 1] + 4*G[0, a[10], a[18], a[3], 1] + 2*G[0, a[10], a[19], a[1], 1] + 2*G[0, a[10], a[19], a[3], 1] + 2*G[0, a[11], a[1], a[18], 1] + 2*G[0, a[11], a[1], a[19], 1] + 2*G[0, a[11], a[3], a[18], 1] + 2*G[0, a[11], a[3], a[19], 1] - 2*G[0, a[11], a[17], a[1], 1] - 2*G[0, a[11], a[17], a[3], 1] + 4*G[0, a[11], a[18], a[1], 1] + 4*G[0, a[11], a[18], a[3], 1] + 2*G[0, a[11], a[19], a[1], 1] + 2*G[0, a[11], a[19], a[3], 1] + G[0, a[12], a[2], a[20], 1] + G[0, a[12], a[2], a[21], 1] + G[0, a[12], a[4], a[20], 1] + G[0, a[12], a[4], a[21], 1] + G[0, a[12], a[20], a[2], 1] + G[0, a[12], a[20], a[4], 1] + G[0, a[12], a[21], a[2], 1] + G[0, a[12], a[21], a[4], 1] - 2*G[0, a[13], a[1], a[18], 1] - 2*G[0, a[13], a[1], a[19], 1] - 2*G[0, a[13], a[3], a[18], 1] - 2*G[0, a[13], a[3], a[19], 1] + 2*G[0, a[13], a[7], a[1], 1] + 2*G[0, a[13], a[7], a[3], 1] - 2*G[0, a[13], a[7], a[10], 1] - 2*G[0, a[13], a[7], a[11], 1] + 2*G[0, a[13], a[8], a[1], 1] + 2*G[0, a[13], a[8], a[3], 1] - 2*G[0, a[13], a[8], a[10], 1] - 2*G[0, a[13], a[8], a[11], 1] - 2*G[0, a[13], a[10], a[1], 1] - 2*G[0, a[13], a[10], a[3], 1] - 2*G[0, a[13], a[11], a[1], 1] - 2*G[0, a[13], a[11], a[3], 1] - 2*G[0, a[13], a[18], a[1], 1] - 2*G[0, a[13], a[18], a[3], 1] - 2*G[0, a[13], a[19], a[1], 1] - 2*G[0, a[13], a[19], a[3], 1] - G[0, a[14], a[2], a[20], 1] - G[0, a[14], a[2], a[21], 1] - G[0, a[14], a[4], a[20], 1] - G[0, a[14], a[4], a[21], 1] - G[0, a[14], a[5], a[2], 1] - G[0, a[14], a[5], a[4], 1] + G[0, a[14], a[6], a[2], 1] + G[0, a[14], a[6], a[4], 1] - G[0, a[14], a[6], a[5], 1] - G[0, a[14], a[6], a[12], 1] + G[0, a[14], a[9], a[2], 1] + G[0, a[14], a[9], a[4], 1] - G[0, a[14], a[9], a[5], 1] - G[0, a[14], a[9], a[12], 1] - G[0, a[14], a[12], a[2], 1] - G[0, a[14], a[12], a[4], 1] - G[0, a[14], a[20], a[2], 1] - G[0, a[14], a[20], a[4], 1] - G[0, a[14], a[21], a[2], 1] - G[0, a[14], a[21], a[4], 1] - 2*G[0, a[15], a[1], a[18], 1] - 2*G[0, a[15], a[1], a[19], 1] - 2*G[0, a[15], a[3], a[18], 1] - 2*G[0, a[15], a[3], a[19], 1] + 2*G[0, a[15], a[7], a[1], 1] + 2*G[0, a[15], a[7], a[3], 1] - 2*G[0, a[15], a[7], a[10], 1] - 2*G[0, a[15], a[7], a[11], 1] + 2*G[0, a[15], a[8], a[1], 1] + 2*G[0, a[15], a[8], a[3], 1] - 2*G[0, a[15], a[8], a[10], 1] - 2*G[0, a[15], a[8], a[11], 1] - 2*G[0, a[15], a[10], a[1], 1] - 2*G[0, a[15], a[10], a[3], 1] - 2*G[0, a[15], a[11], a[1], 1] - 2*G[0, a[15], a[11], a[3], 1] - 2*G[0, a[15], a[18], a[1], 1] - 2*G[0, a[15], a[18], a[3], 1] - 2*G[0, a[15], a[19], a[1], 1] - 2*G[0, a[15], a[19], a[3], 1] - G[0, a[16], a[2], a[20], 1] - G[0, a[16], a[2], a[21], 1] - G[0, a[16], a[4], a[20], 1] - G[0, a[16], a[4], a[21], 1] - G[0, a[16], a[5], a[2], 1] - G[0, a[16], a[5], a[4], 1] + G[0, a[16], a[6], a[2], 1] + G[0, a[16], a[6], a[4], 1] - G[0, a[16], a[6], a[5], 1] - G[0, a[16], a[6], a[12], 1] + G[0, a[16], a[9], a[2], 1] + G[0, a[16], a[9], a[4], 1] - G[0, a[16], a[9], a[5], 1] - G[0, a[16], a[9], a[12], 1] - G[0, a[16], a[12], a[2], 1] - G[0, a[16], a[12], a[4], 1] - G[0, a[16], a[20], a[2], 1] - G[0, a[16], a[20], a[4], 1] - G[0, a[16], a[21], a[2], 1] - G[0, a[16], a[21], a[4], 1] + 4*G[0, a[18], a[1], a[10], 1] + 4*G[0, a[18], a[1], a[11], 1] - 4*G[0, a[18], a[1], a[13], 1] - 4*G[0, a[18], a[1], a[15], 1] + 4*G[0, a[18], a[3], a[10], 1] + 4*G[0, a[18], a[3], a[11], 1] - 4*G[0, a[18], a[3], a[13], 1] - 4*G[0, a[18], a[3], a[15], 1] + 4*G[0, a[18], a[10], a[1], 1] + 4*G[0, a[18], a[10], a[3], 1] + 4*G[0, a[18], a[11], a[1], 1] + 4*G[0, a[18], a[11], a[3], 1] - 4*G[0, a[18], a[13], a[1], 1] - 4*G[0, a[18], a[13], a[3], 1] - 4*G[0, a[18], a[15], a[1], 1] - 4*G[0, a[18], a[15], a[3], 1] + 4*G[0, a[19], a[1], a[10], 1] + 4*G[0, a[19], a[1], a[11], 1] - 4*G[0, a[19], a[1], a[13], 1] - 4*G[0, a[19], a[1], a[15], 1] + 4*G[0, a[19], a[3], a[10], 1] + 4*G[0, a[19], a[3], a[11], 1] - 4*G[0, a[19], a[3], a[13], 1] - 4*G[0, a[19], a[3], a[15], 1] + 4*G[0, a[19], a[10], a[1], 1] + 4*G[0, a[19], a[10], a[3], 1] + 4*G[0, a[19], a[11], a[1], 1] + 4*G[0, a[19], a[11], a[3], 1] - 4*G[0, a[19], a[13], a[1], 1] - 4*G[0, a[19], a[13], a[3], 1] - 4*G[0, a[19], a[15], a[1], 1] - 4*G[0, a[19], a[15], a[3], 1] + 2*G[0, a[20], a[2], a[5], 1] + 2*G[0, a[20], a[2], a[12], 1] - 2*G[0, a[20], a[2], a[14], 1] - 2*G[0, a[20], a[2], a[16], 1] + 2*G[0, a[20], a[4], a[5], 1] + 2*G[0, a[20], a[4], a[12], 1] - 2*G[0, a[20], a[4], a[14], 1] - 2*G[0, a[20], a[4], a[16], 1] + 2*G[0, a[20], a[5], a[2], 1] + 2*G[0, a[20], a[5], a[4], 1] + 2*G[0, a[20], a[12], a[2], 1] + 2*G[0, a[20], a[12], a[4], 1] - 2*G[0, a[20], a[14], a[2], 1] - 2*G[0, a[20], a[14], a[4], 1] - 2*G[0, a[20], a[16], a[2], 1] - 2*G[0, a[20], a[16], a[4], 1] + 2*G[0, a[21], a[2], a[5], 1] + 2*G[0, a[21], a[2], a[12], 1] - 2*G[0, a[21], a[2], a[14], 1] - 2*G[0, a[21], a[2], a[16], 1] + 2*G[0, a[21], a[4], a[5], 1] + 2*G[0, a[21], a[4], a[12], 1] - 2*G[0, a[21], a[4], a[14], 1] - 2*G[0, a[21], a[4], a[16], 1] + 2*G[0, a[21], a[5], a[2], 1] + 2*G[0, a[21], a[5], a[4], 1] + 2*G[0, a[21], a[12], a[2], 1] + 2*G[0, a[21], a[12], a[4], 1] - 2*G[0, a[21], a[14], a[2], 1] - 2*G[0, a[21], a[14], a[4], 1] - 2*G[0, a[21], a[16], a[2], 1] - 2*G[0, a[21], a[16], a[4], 1] + G[1 + r^(-1), a[2], a[5], a[20], 1] + G[1 + r^(-1), a[2], a[5], a[21], 1] + G[1 + r^(-1), a[2], a[12], a[20], 1] + G[1 + r^(-1), a[2], a[12], a[21], 1] - G[1 + r^(-1), a[2], a[14], a[20], 1] - G[1 + r^(-1), a[2], a[14], a[21], 1] - G[1 + r^(-1), a[2], a[16], a[20], 1] - G[1 + r^(-1), a[2], a[16], a[21], 1] + G[1 + r^(-1), a[2], a[20], a[5], 1] + G[1 + r^(-1), a[2], a[20], a[12], 1] - G[1 + r^(-1), a[2], a[20], a[14], 1] - G[1 + r^(-1), a[2], a[20], a[16], 1] + G[1 + r^(-1), a[2], a[21], a[5], 1] + G[1 + r^(-1), a[2], a[21], a[12], 1] - G[1 + r^(-1), a[2], a[21], a[14], 1] - G[1 + r^(-1), a[2], a[21], a[16], 1] + G[1 + r^(-1), a[4], a[5], a[20], 1] + G[1 + r^(-1), a[4], a[5], a[21], 1] + G[1 + r^(-1), a[4], a[12], a[20], 1] + G[1 + r^(-1), a[4], a[12], a[21], 1] - G[1 + r^(-1), a[4], a[14], a[20], 1] - G[1 + r^(-1), a[4], a[14], a[21], 1] - G[1 + r^(-1), a[4], a[16], a[20], 1] - G[1 + r^(-1), a[4], a[16], a[21], 1] + G[1 + r^(-1), a[4], a[20], a[5], 1] + G[1 + r^(-1), a[4], a[20], a[12], 1] - G[1 + r^(-1), a[4], a[20], a[14], 1] - G[1 + r^(-1), a[4], a[20], a[16], 1] + G[1 + r^(-1), a[4], a[21], a[5], 1] + G[1 + r^(-1), a[4], a[21], a[12], 1] - G[1 + r^(-1), a[4], a[21], a[14], 1] - G[1 + r^(-1), a[4], a[21], a[16], 1] + G[1 + r^(-1), a[5], a[2], a[20], 1] + G[1 + r^(-1), a[5], a[2], a[21], 1] + G[1 + r^(-1), a[5], a[4], a[20], 1] + G[1 + r^(-1), a[5], a[4], a[21], 1] + G[1 + r^(-1), a[5], a[20], a[2], 1] + G[1 + r^(-1), a[5], a[20], a[4], 1] + G[1 + r^(-1), a[5], a[21], a[2], 1] + G[1 + r^(-1), a[5], a[21], a[4], 1] + G[1 + r^(-1), a[12], a[2], a[20], 1] + G[1 + r^(-1), a[12], a[2], a[21], 1] + G[1 + r^(-1), a[12], a[4], a[20], 1] + G[1 + r^(-1), a[12], a[4], a[21], 1] + G[1 + r^(-1), a[12], a[20], a[2], 1] + G[1 + r^(-1), a[12], a[20], a[4], 1] + G[1 + r^(-1), a[12], a[21], a[2], 1] + G[1 + r^(-1), a[12], a[21], a[4], 1] - G[1 + r^(-1), a[14], a[2], a[20], 1] - G[1 + r^(-1), a[14], a[2], a[21], 1] - G[1 + r^(-1), a[14], a[4], a[20], 1] - G[1 + r^(-1), a[14], a[4], a[21], 1] - G[1 + r^(-1), a[14], a[5], a[2], 1] - G[1 + r^(-1), a[14], a[5], a[4], 1] + G[1 + r^(-1), a[14], a[6], a[2], 1] + G[1 + r^(-1), a[14], a[6], a[4], 1] - G[1 + r^(-1), a[14], a[6], a[5], 1] - G[1 + r^(-1), a[14], a[6], a[12], 1] + G[1 + r^(-1), a[14], a[9], a[2], 1] + G[1 + r^(-1), a[14], a[9], a[4], 1] - G[1 + r^(-1), a[14], a[9], a[5], 1] - G[1 + r^(-1), a[14], a[9], a[12], 1] - G[1 + r^(-1), a[14], a[12], a[2], 1] - G[1 + r^(-1), a[14], a[12], a[4], 1] - G[1 + r^(-1), a[14], a[20], a[2], 1] - G[1 + r^(-1), a[14], a[20], a[4], 1] - G[1 + r^(-1), a[14], a[21], a[2], 1] - G[1 + r^(-1), a[14], a[21], a[4], 1] - G[1 + r^(-1), a[16], a[2], a[20], 1] - G[1 + r^(-1), a[16], a[2], a[21], 1] - G[1 + r^(-1), a[16], a[4], a[20], 1] - G[1 + r^(-1), a[16], a[4], a[21], 1] - G[1 + r^(-1), a[16], a[5], a[2], 1] - G[1 + r^(-1), a[16], a[5], a[4], 1] + G[1 + r^(-1), a[16], a[6], a[2], 1] + G[1 + r^(-1), a[16], a[6], a[4], 1] - G[1 + r^(-1), a[16], a[6], a[5], 1] - G[1 + r^(-1), a[16], a[6], a[12], 1] + G[1 + r^(-1), a[16], a[9], a[2], 1] + G[1 + r^(-1), a[16], a[9], a[4], 1] - G[1 + r^(-1), a[16], a[9], a[5], 1] - G[1 + r^(-1), a[16], a[9], a[12], 1] - G[1 + r^(-1), a[16], a[12], a[2], 1] - G[1 + r^(-1), a[16], a[12], a[4], 1] - G[1 + r^(-1), a[16], a[20], a[2], 1] - G[1 + r^(-1), a[16], a[20], a[4], 1] - G[1 + r^(-1), a[16], a[21], a[2], 1] - G[1 + r^(-1), a[16], a[21], a[4], 1] + 2*G[1 + r^(-1), a[20], a[2], a[5], 1] + 2*G[1 + r^(-1), a[20], a[2], a[12], 1] - 2*G[1 + r^(-1), a[20], a[2], a[14], 1] - 2*G[1 + r^(-1), a[20], a[2], a[16], 1] + 2*G[1 + r^(-1), a[20], a[4], a[5], 1] + 2*G[1 + r^(-1), a[20], a[4], a[12], 1] - 2*G[1 + r^(-1), a[20], a[4], a[14], 1] - 2*G[1 + r^(-1), a[20], a[4], a[16], 1] + 2*G[1 + r^(-1), a[20], a[5], a[2], 1] + 2*G[1 + r^(-1), a[20], a[5], a[4], 1] + 2*G[1 + r^(-1), a[20], a[12], a[2], 1] + 2*G[1 + r^(-1), a[20], a[12], a[4], 1] - 2*G[1 + r^(-1), a[20], a[14], a[2], 1] - 2*G[1 + r^(-1), a[20], a[14], a[4], 1] - 2*G[1 + r^(-1), a[20], a[16], a[2], 1] - 2*G[1 + r^(-1), a[20], a[16], a[4], 1] + 2*G[1 + r^(-1), a[21], a[2], a[5], 1] + 2*G[1 + r^(-1), a[21], a[2], a[12], 1] - 2*G[1 + r^(-1), a[21], a[2], a[14], 1] - 2*G[1 + r^(-1), a[21], a[2], a[16], 1] + 2*G[1 + r^(-1), a[21], a[4], a[5], 1] + 2*G[1 + r^(-1), a[21], a[4], a[12], 1] - 2*G[1 + r^(-1), a[21], a[4], a[14], 1] - 2*G[1 + r^(-1), a[21], a[4], a[16], 1] + 2*G[1 + r^(-1), a[21], a[5], a[2], 1] + 2*G[1 + r^(-1), a[21], a[5], a[4], 1] + 2*G[1 + r^(-1), a[21], a[12], a[2], 1] + 2*G[1 + r^(-1), a[21], a[12], a[4], 1] - 2*G[1 + r^(-1), a[21], a[14], a[2], 1] - 2*G[1 + r^(-1), a[21], a[14], a[4], 1] - 2*G[1 + r^(-1), a[21], a[16], a[2], 1] - 2*G[1 + r^(-1), a[21], a[16], a[4], 1] + G[(2*r)/(-1 + r), a[2], a[5], a[20], 1] + G[(2*r)/(-1 + r), a[2], a[5], a[21], 1] + G[(2*r)/(-1 + r), a[2], a[12], a[20], 1] + G[(2*r)/(-1 + r), a[2], a[12], a[21], 1] - G[(2*r)/(-1 + r), a[2], a[14], a[20], 1] - G[(2*r)/(-1 + r), a[2], a[14], a[21], 1] - G[(2*r)/(-1 + r), a[2], a[16], a[20], 1] - G[(2*r)/(-1 + r), a[2], a[16], a[21], 1] + G[(2*r)/(-1 + r), a[2], a[20], a[5], 1] + G[(2*r)/(-1 + r), a[2], a[20], a[12], 1] - G[(2*r)/(-1 + r), a[2], a[20], a[14], 1] - G[(2*r)/(-1 + r), a[2], a[20], a[16], 1] + G[(2*r)/(-1 + r), a[2], a[21], a[5], 1] + G[(2*r)/(-1 + r), a[2], a[21], a[12], 1] - G[(2*r)/(-1 + r), a[2], a[21], a[14], 1] - G[(2*r)/(-1 + r), a[2], a[21], a[16], 1] + G[(2*r)/(-1 + r), a[4], a[5], a[20], 1] + G[(2*r)/(-1 + r), a[4], a[5], a[21], 1] + G[(2*r)/(-1 + r), a[4], a[12], a[20], 1] + G[(2*r)/(-1 + r), a[4], a[12], a[21], 1] - G[(2*r)/(-1 + r), a[4], a[14], a[20], 1] - G[(2*r)/(-1 + r), a[4], a[14], a[21], 1] - G[(2*r)/(-1 + r), a[4], a[16], a[20], 1] - G[(2*r)/(-1 + r), a[4], a[16], a[21], 1] + G[(2*r)/(-1 + r), a[4], a[20], a[5], 1] + G[(2*r)/(-1 + r), a[4], a[20], a[12], 1] - G[(2*r)/(-1 + r), a[4], a[20], a[14], 1] - G[(2*r)/(-1 + r), a[4], a[20], a[16], 1] + G[(2*r)/(-1 + r), a[4], a[21], a[5], 1] + G[(2*r)/(-1 + r), a[4], a[21], a[12], 1] - G[(2*r)/(-1 + r), a[4], a[21], a[14], 1] - G[(2*r)/(-1 + r), a[4], a[21], a[16], 1] + G[(2*r)/(-1 + r), a[5], a[2], a[20], 1] + G[(2*r)/(-1 + r), a[5], a[2], a[21], 1] + G[(2*r)/(-1 + r), a[5], a[4], a[20], 1] + G[(2*r)/(-1 + r), a[5], a[4], a[21], 1] + G[(2*r)/(-1 + r), a[5], a[20], a[2], 1] + G[(2*r)/(-1 + r), a[5], a[20], a[4], 1] + G[(2*r)/(-1 + r), a[5], a[21], a[2], 1] + G[(2*r)/(-1 + r), a[5], a[21], a[4], 1] + G[(2*r)/(-1 + r), a[12], a[2], a[20], 1] + G[(2*r)/(-1 + r), a[12], a[2], a[21], 1] + G[(2*r)/(-1 + r), a[12], a[4], a[20], 1] + G[(2*r)/(-1 + r), a[12], a[4], a[21], 1] + G[(2*r)/(-1 + r), a[12], a[20], a[2], 1] + G[(2*r)/(-1 + r), a[12], a[20], a[4], 1] + G[(2*r)/(-1 + r), a[12], a[21], a[2], 1] + G[(2*r)/(-1 + r), a[12], a[21], a[4], 1] - G[(2*r)/(-1 + r), a[14], a[2], a[20], 1] - G[(2*r)/(-1 + r), a[14], a[2], a[21], 1] - G[(2*r)/(-1 + r), a[14], a[4], a[20], 1] - G[(2*r)/(-1 + r), a[14], a[4], a[21], 1] - G[(2*r)/(-1 + r), a[14], a[5], a[2], 1] - G[(2*r)/(-1 + r), a[14], a[5], a[4], 1] + G[(2*r)/(-1 + r), a[14], a[6], a[2], 1] + G[(2*r)/(-1 + r), a[14], a[6], a[4], 1] - G[(2*r)/(-1 + r), a[14], a[6], a[5], 1] - G[(2*r)/(-1 + r), a[14], a[6], a[12], 1] + G[(2*r)/(-1 + r), a[14], a[9], a[2], 1] + G[(2*r)/(-1 + r), a[14], a[9], a[4], 1] - G[(2*r)/(-1 + r), a[14], a[9], a[5], 1] - G[(2*r)/(-1 + r), a[14], a[9], a[12], 1] - G[(2*r)/(-1 + r), a[14], a[12], a[2], 1] - G[(2*r)/(-1 + r), a[14], a[12], a[4], 1] - G[(2*r)/(-1 + r), a[14], a[20], a[2], 1] - G[(2*r)/(-1 + r), a[14], a[20], a[4], 1] - G[(2*r)/(-1 + r), a[14], a[21], a[2], 1] - G[(2*r)/(-1 + r), a[14], a[21], a[4], 1] - G[(2*r)/(-1 + r), a[16], a[2], a[20], 1] - G[(2*r)/(-1 + r), a[16], a[2], a[21], 1] - G[(2*r)/(-1 + r), a[16], a[4], a[20], 1] - G[(2*r)/(-1 + r), a[16], a[4], a[21], 1] - G[(2*r)/(-1 + r), a[16], a[5], a[2], 1] - G[(2*r)/(-1 + r), a[16], a[5], a[4], 1] + G[(2*r)/(-1 + r), a[16], a[6], a[2], 1] + G[(2*r)/(-1 + r), a[16], a[6], a[4], 1] - G[(2*r)/(-1 + r), a[16], a[6], a[5], 1] - G[(2*r)/(-1 + r), a[16], a[6], a[12], 1] + G[(2*r)/(-1 + r), a[16], a[9], a[2], 1] + G[(2*r)/(-1 + r), a[16], a[9], a[4], 1] - G[(2*r)/(-1 + r), a[16], a[9], a[5], 1] - G[(2*r)/(-1 + r), a[16], a[9], a[12], 1] - G[(2*r)/(-1 + r), a[16], a[12], a[2], 1] - G[(2*r)/(-1 + r), a[16], a[12], a[4], 1] - G[(2*r)/(-1 + r), a[16], a[20], a[2], 1] - G[(2*r)/(-1 + r), a[16], a[20], a[4], 1] - G[(2*r)/(-1 + r), a[16], a[21], a[2], 1] - G[(2*r)/(-1 + r), a[16], a[21], a[4], 1] + 2*G[(2*r)/(-1 + r), a[20], a[2], a[5], 1] + 2*G[(2*r)/(-1 + r), a[20], a[2], a[12], 1] - 2*G[(2*r)/(-1 + r), a[20], a[2], a[14], 1] - 2*G[(2*r)/(-1 + r), a[20], a[2], a[16], 1] + 2*G[(2*r)/(-1 + r), a[20], a[4], a[5], 1] + 2*G[(2*r)/(-1 + r), a[20], a[4], a[12], 1] - 2*G[(2*r)/(-1 + r), a[20], a[4], a[14], 1] - 2*G[(2*r)/(-1 + r), a[20], a[4], a[16], 1] + 2*G[(2*r)/(-1 + r), a[20], a[5], a[2], 1] + 2*G[(2*r)/(-1 + r), a[20], a[5], a[4], 1] + 2*G[(2*r)/(-1 + r), a[20], a[12], a[2], 1] + 2*G[(2*r)/(-1 + r), a[20], a[12], a[4], 1] - 2*G[(2*r)/(-1 + r), a[20], a[14], a[2], 1] - 2*G[(2*r)/(-1 + r), a[20], a[14], a[4], 1] - 2*G[(2*r)/(-1 + r), a[20], a[16], a[2], 1] - 2*G[(2*r)/(-1 + r), a[20], a[16], a[4], 1] + 2*G[(2*r)/(-1 + r), a[21], a[2], a[5], 1] + 2*G[(2*r)/(-1 + r), a[21], a[2], a[12], 1] - 2*G[(2*r)/(-1 + r), a[21], a[2], a[14], 1] - 2*G[(2*r)/(-1 + r), a[21], a[2], a[16], 1] + 2*G[(2*r)/(-1 + r), a[21], a[4], a[5], 1] + 2*G[(2*r)/(-1 + r), a[21], a[4], a[12], 1] - 2*G[(2*r)/(-1 + r), a[21], a[4], a[14], 1] - 2*G[(2*r)/(-1 + r), a[21], a[4], a[16], 1] + 2*G[(2*r)/(-1 + r), a[21], a[5], a[2], 1] + 2*G[(2*r)/(-1 + r), a[21], a[5], a[4], 1] + 2*G[(2*r)/(-1 + r), a[21], a[12], a[2], 1] + 2*G[(2*r)/(-1 + r), a[21], a[12], a[4], 1] - 2*G[(2*r)/(-1 + r), a[21], a[14], a[2], 1] - 2*G[(2*r)/(-1 + r), a[21], a[14], a[4], 1] - 2*G[(2*r)/(-1 + r), a[21], a[16], a[2], 1] - 2*G[(2*r)/(-1 + r), a[21], a[16], a[4], 1] - 2*G[(1 + r)/(-1 + r), a[2], a[5], a[20], 1] - 2*G[(1 + r)/(-1 + r), a[2], a[5], a[21], 1] - 2*G[(1 + r)/(-1 + r), a[2], a[12], a[20], 1] - 2*G[(1 + r)/(-1 + r), a[2], a[12], a[21], 1] + 2*G[(1 + r)/(-1 + r), a[2], a[14], a[20], 1] + 2*G[(1 + r)/(-1 + r), a[2], a[14], a[21], 1] + 2*G[(1 + r)/(-1 + r), a[2], a[16], a[20], 1] + 2*G[(1 + r)/(-1 + r), a[2], a[16], a[21], 1] - 2*G[(1 + r)/(-1 + r), a[2], a[20], a[5], 1] - 2*G[(1 + r)/(-1 + r), a[2], a[20], a[12], 1] + 2*G[(1 + r)/(-1 + r), a[2], a[20], a[14], 1] + 2*G[(1 + r)/(-1 + r), a[2], a[20], a[16], 1] - 2*G[(1 + r)/(-1 + r), a[2], a[21], a[5], 1] - 2*G[(1 + r)/(-1 + r), a[2], a[21], a[12], 1] + 2*G[(1 + r)/(-1 + r), a[2], a[21], a[14], 1] + 2*G[(1 + r)/(-1 + r), a[2], a[21], a[16], 1] - 2*G[(1 + r)/(-1 + r), a[4], a[5], a[20], 1] - 2*G[(1 + r)/(-1 + r), a[4], a[5], a[21], 1] - 2*G[(1 + r)/(-1 + r), a[4], a[12], a[20], 1] - 2*G[(1 + r)/(-1 + r), a[4], a[12], a[21], 1] + 2*G[(1 + r)/(-1 + r), a[4], a[14], a[20], 1] + 2*G[(1 + r)/(-1 + r), a[4], a[14], a[21], 1] + 2*G[(1 + r)/(-1 + r), a[4], a[16], a[20], 1] + 2*G[(1 + r)/(-1 + r), a[4], a[16], a[21], 1] - 2*G[(1 + r)/(-1 + r), a[4], a[20], a[5], 1] - 2*G[(1 + r)/(-1 + r), a[4], a[20], a[12], 1] + 2*G[(1 + r)/(-1 + r), a[4], a[20], a[14], 1] + 2*G[(1 + r)/(-1 + r), a[4], a[20], a[16], 1] - 2*G[(1 + r)/(-1 + r), a[4], a[21], a[5], 1] - 2*G[(1 + r)/(-1 + r), a[4], a[21], a[12], 1] + 2*G[(1 + r)/(-1 + r), a[4], a[21], a[14], 1] + 2*G[(1 + r)/(-1 + r), a[4], a[21], a[16], 1] - 2*G[(1 + r)/(-1 + r), a[5], a[2], a[20], 1] - 2*G[(1 + r)/(-1 + r), a[5], a[2], a[21], 1] - 2*G[(1 + r)/(-1 + r), a[5], a[4], a[20], 1] - 2*G[(1 + r)/(-1 + r), a[5], a[4], a[21], 1] - 2*G[(1 + r)/(-1 + r), a[5], a[20], a[2], 1] - 2*G[(1 + r)/(-1 + r), a[5], a[20], a[4], 1] - 2*G[(1 + r)/(-1 + r), a[5], a[21], a[2], 1] - 2*G[(1 + r)/(-1 + r), a[5], a[21], a[4], 1] - 2*G[(1 + r)/(-1 + r), a[12], a[2], a[20], 1] - 2*G[(1 + r)/(-1 + r), a[12], a[2], a[21], 1] - 2*G[(1 + r)/(-1 + r), a[12], a[4], a[20], 1] - 2*G[(1 + r)/(-1 + r), a[12], a[4], a[21], 1] - 2*G[(1 + r)/(-1 + r), a[12], a[20], a[2], 1] - 2*G[(1 + r)/(-1 + r), a[12], a[20], a[4], 1] - 2*G[(1 + r)/(-1 + r), a[12], a[21], a[2], 1] - 2*G[(1 + r)/(-1 + r), a[12], a[21], a[4], 1] + 2*G[(1 + r)/(-1 + r), a[14], a[2], a[20], 1] + 2*G[(1 + r)/(-1 + r), a[14], a[2], a[21], 1] + 2*G[(1 + r)/(-1 + r), a[14], a[4], a[20], 1] + 2*G[(1 + r)/(-1 + r), a[14], a[4], a[21], 1] + 2*G[(1 + r)/(-1 + r), a[14], a[5], a[2], 1] + 2*G[(1 + r)/(-1 + r), a[14], a[5], a[4], 1] - 2*G[(1 + r)/(-1 + r), a[14], a[6], a[2], 1] - 2*G[(1 + r)/(-1 + r), a[14], a[6], a[4], 1] + 2*G[(1 + r)/(-1 + r), a[14], a[6], a[5], 1] + 2*G[(1 + r)/(-1 + r), a[14], a[6], a[12], 1] - 2*G[(1 + r)/(-1 + r), a[14], a[9], a[2], 1] - 2*G[(1 + r)/(-1 + r), a[14], a[9], a[4], 1] + 2*G[(1 + r)/(-1 + r), a[14], a[9], a[5], 1] + 2*G[(1 + r)/(-1 + r), a[14], a[9], a[12], 1] + 2*G[(1 + r)/(-1 + r), a[14], a[12], a[2], 1] + 2*G[(1 + r)/(-1 + r), a[14], a[12], a[4], 1] + 2*G[(1 + r)/(-1 + r), a[14], a[20], a[2], 1] + 2*G[(1 + r)/(-1 + r), a[14], a[20], a[4], 1] + 2*G[(1 + r)/(-1 + r), a[14], a[21], a[2], 1] + 2*G[(1 + r)/(-1 + r), a[14], a[21], a[4], 1] + 2*G[(1 + r)/(-1 + r), a[16], a[2], a[20], 1] + 2*G[(1 + r)/(-1 + r), a[16], a[2], a[21], 1] + 2*G[(1 + r)/(-1 + r), a[16], a[4], a[20], 1] + 2*G[(1 + r)/(-1 + r), a[16], a[4], a[21], 1] + 2*G[(1 + r)/(-1 + r), a[16], a[5], a[2], 1] + 2*G[(1 + r)/(-1 + r), a[16], a[5], a[4], 1] - 2*G[(1 + r)/(-1 + r), a[16], a[6], a[2], 1] - 2*G[(1 + r)/(-1 + r), a[16], a[6], a[4], 1] + 2*G[(1 + r)/(-1 + r), a[16], a[6], a[5], 1] + 2*G[(1 + r)/(-1 + r), a[16], a[6], a[12], 1] - 2*G[(1 + r)/(-1 + r), a[16], a[9], a[2], 1] - 2*G[(1 + r)/(-1 + r), a[16], a[9], a[4], 1] + 2*G[(1 + r)/(-1 + r), a[16], a[9], a[5], 1] + 2*G[(1 + r)/(-1 + r), a[16], a[9], a[12], 1] + 2*G[(1 + r)/(-1 + r), a[16], a[12], a[2], 1] + 2*G[(1 + r)/(-1 + r), a[16], a[12], a[4], 1] + 2*G[(1 + r)/(-1 + r), a[16], a[20], a[2], 1] + 2*G[(1 + r)/(-1 + r), a[16], a[20], a[4], 1] + 2*G[(1 + r)/(-1 + r), a[16], a[21], a[2], 1] + 2*G[(1 + r)/(-1 + r), a[16], a[21], a[4], 1] - 4*G[(1 + r)/(-1 + r), a[20], a[2], a[5], 1] - 4*G[(1 + r)/(-1 + r), a[20], a[2], a[12], 1] + 4*G[(1 + r)/(-1 + r), a[20], a[2], a[14], 1] + 4*G[(1 + r)/(-1 + r), a[20], a[2], a[16], 1] - 4*G[(1 + r)/(-1 + r), a[20], a[4], a[5], 1] - 4*G[(1 + r)/(-1 + r), a[20], a[4], a[12], 1] + 4*G[(1 + r)/(-1 + r), a[20], a[4], a[14], 1] + 4*G[(1 + r)/(-1 + r), a[20], a[4], a[16], 1] - 4*G[(1 + r)/(-1 + r), a[20], a[5], a[2], 1] - 4*G[(1 + r)/(-1 + r), a[20], a[5], a[4], 1] - 4*G[(1 + r)/(-1 + r), a[20], a[12], a[2], 1] - 4*G[(1 + r)/(-1 + r), a[20], a[12], a[4], 1] + 4*G[(1 + r)/(-1 + r), a[20], a[14], a[2], 1] + 4*G[(1 + r)/(-1 + r), a[20], a[14], a[4], 1] + 4*G[(1 + r)/(-1 + r), a[20], a[16], a[2], 1] + 4*G[(1 + r)/(-1 + r), a[20], a[16], a[4], 1] - 4*G[(1 + r)/(-1 + r), a[21], a[2], a[5], 1] - 4*G[(1 + r)/(-1 + r), a[21], a[2], a[12], 1] + 4*G[(1 + r)/(-1 + r), a[21], a[2], a[14], 1] + 4*G[(1 + r)/(-1 + r), a[21], a[2], a[16], 1] - 4*G[(1 + r)/(-1 + r), a[21], a[4], a[5], 1] - 4*G[(1 + r)/(-1 + r), a[21], a[4], a[12], 1] + 4*G[(1 + r)/(-1 + r), a[21], a[4], a[14], 1] + 4*G[(1 + r)/(-1 + r), a[21], a[4], a[16], 1] - 4*G[(1 + r)/(-1 + r), a[21], a[5], a[2], 1] - 4*G[(1 + r)/(-1 + r), a[21], a[5], a[4], 1] - 4*G[(1 + r)/(-1 + r), a[21], a[12], a[2], 1] - 4*G[(1 + r)/(-1 + r), a[21], a[12], a[4], 1] + 4*G[(1 + r)/(-1 + r), a[21], a[14], a[2], 1] + 4*G[(1 + r)/(-1 + r), a[21], a[14], a[4], 1] + 4*G[(1 + r)/(-1 + r), a[21], a[16], a[2], 1] + 4*G[(1 + r)/(-1 + r), a[21], a[16], a[4], 1] + G[-((1 + r^2)/(r - r^2)), a[2], a[5], a[20], 1] + G[-((1 + r^2)/(r - r^2)), a[2], a[5], a[21], 1] + G[-((1 + r^2)/(r - r^2)), a[2], a[12], a[20], 1] + G[-((1 + r^2)/(r - r^2)), a[2], a[12], a[21], 1] - G[-((1 + r^2)/(r - r^2)), a[2], a[14], a[20], 1] - G[-((1 + r^2)/(r - r^2)), a[2], a[14], a[21], 1] - G[-((1 + r^2)/(r - r^2)), a[2], a[16], a[20], 1] - G[-((1 + r^2)/(r - r^2)), a[2], a[16], a[21], 1] + G[-((1 + r^2)/(r - r^2)), a[2], a[20], a[5], 1] + G[-((1 + r^2)/(r - r^2)), a[2], a[20], a[12], 1] - G[-((1 + r^2)/(r - r^2)), a[2], a[20], a[14], 1] - G[-((1 + r^2)/(r - r^2)), a[2], a[20], a[16], 1] + G[-((1 + r^2)/(r - r^2)), a[2], a[21], a[5], 1] + G[-((1 + r^2)/(r - r^2)), a[2], a[21], a[12], 1] - G[-((1 + r^2)/(r - r^2)), a[2], a[21], a[14], 1] - G[-((1 + r^2)/(r - r^2)), a[2], a[21], a[16], 1] + G[-((1 + r^2)/(r - r^2)), a[4], a[5], a[20], 1] + G[-((1 + r^2)/(r - r^2)), a[4], a[5], a[21], 1] + G[-((1 + r^2)/(r - r^2)), a[4], a[12], a[20], 1] + G[-((1 + r^2)/(r - r^2)), a[4], a[12], a[21], 1] - G[-((1 + r^2)/(r - r^2)), a[4], a[14], a[20], 1] - G[-((1 + r^2)/(r - r^2)), a[4], a[14], a[21], 1] - G[-((1 + r^2)/(r - r^2)), a[4], a[16], a[20], 1] - G[-((1 + r^2)/(r - r^2)), a[4], a[16], a[21], 1] + G[-((1 + r^2)/(r - r^2)), a[4], a[20], a[5], 1] + G[-((1 + r^2)/(r - r^2)), a[4], a[20], a[12], 1] - G[-((1 + r^2)/(r - r^2)), a[4], a[20], a[14], 1] - G[-((1 + r^2)/(r - r^2)), a[4], a[20], a[16], 1] + G[-((1 + r^2)/(r - r^2)), a[4], a[21], a[5], 1] + G[-((1 + r^2)/(r - r^2)), a[4], a[21], a[12], 1] - G[-((1 + r^2)/(r - r^2)), a[4], a[21], a[14], 1] - G[-((1 + r^2)/(r - r^2)), a[4], a[21], a[16], 1] + G[-((1 + r^2)/(r - r^2)), a[5], a[2], a[20], 1] + G[-((1 + r^2)/(r - r^2)), a[5], a[2], a[21], 1] + G[-((1 + r^2)/(r - r^2)), a[5], a[4], a[20], 1] + G[-((1 + r^2)/(r - r^2)), a[5], a[4], a[21], 1] + G[-((1 + r^2)/(r - r^2)), a[5], a[20], a[2], 1] + G[-((1 + r^2)/(r - r^2)), a[5], a[20], a[4], 1] + G[-((1 + r^2)/(r - r^2)), a[5], a[21], a[2], 1] + G[-((1 + r^2)/(r - r^2)), a[5], a[21], a[4], 1] + G[-((1 + r^2)/(r - r^2)), a[12], a[2], a[20], 1] + G[-((1 + r^2)/(r - r^2)), a[12], a[2], a[21], 1] + G[-((1 + r^2)/(r - r^2)), a[12], a[4], a[20], 1] + G[-((1 + r^2)/(r - r^2)), a[12], a[4], a[21], 1] + G[-((1 + r^2)/(r - r^2)), a[12], a[20], a[2], 1] + G[-((1 + r^2)/(r - r^2)), a[12], a[20], a[4], 1] + G[-((1 + r^2)/(r - r^2)), a[12], a[21], a[2], 1] + G[-((1 + r^2)/(r - r^2)), a[12], a[21], a[4], 1] - G[-((1 + r^2)/(r - r^2)), a[14], a[2], a[20], 1] - G[-((1 + r^2)/(r - r^2)), a[14], a[2], a[21], 1] - G[-((1 + r^2)/(r - r^2)), a[14], a[4], a[20], 1] - G[-((1 + r^2)/(r - r^2)), a[14], a[4], a[21], 1] - G[-((1 + r^2)/(r - r^2)), a[14], a[5], a[2], 1] - G[-((1 + r^2)/(r - r^2)), a[14], a[5], a[4], 1] + G[-((1 + r^2)/(r - r^2)), a[14], a[6], a[2], 1] + G[-((1 + r^2)/(r - r^2)), a[14], a[6], a[4], 1] - G[-((1 + r^2)/(r - r^2)), a[14], a[6], a[5], 1] - G[-((1 + r^2)/(r - r^2)), a[14], a[6], a[12], 1] + G[-((1 + r^2)/(r - r^2)), a[14], a[9], a[2], 1] + G[-((1 + r^2)/(r - r^2)), a[14], a[9], a[4], 1] - G[-((1 + r^2)/(r - r^2)), a[14], a[9], a[5], 1] - G[-((1 + r^2)/(r - r^2)), a[14], a[9], a[12], 1] - G[-((1 + r^2)/(r - r^2)), a[14], a[12], a[2], 1] - G[-((1 + r^2)/(r - r^2)), a[14], a[12], a[4], 1] - G[-((1 + r^2)/(r - r^2)), a[14], a[20], a[2], 1] - G[-((1 + r^2)/(r - r^2)), a[14], a[20], a[4], 1] - G[-((1 + r^2)/(r - r^2)), a[14], a[21], a[2], 1] - G[-((1 + r^2)/(r - r^2)), a[14], a[21], a[4], 1] - G[-((1 + r^2)/(r - r^2)), a[16], a[2], a[20], 1] - G[-((1 + r^2)/(r - r^2)), a[16], a[2], a[21], 1] - G[-((1 + r^2)/(r - r^2)), a[16], a[4], a[20], 1] - G[-((1 + r^2)/(r - r^2)), a[16], a[4], a[21], 1] - G[-((1 + r^2)/(r - r^2)), a[16], a[5], a[2], 1] - G[-((1 + r^2)/(r - r^2)), a[16], a[5], a[4], 1] + G[-((1 + r^2)/(r - r^2)), a[16], a[6], a[2], 1] + G[-((1 + r^2)/(r - r^2)), a[16], a[6], a[4], 1] - G[-((1 + r^2)/(r - r^2)), a[16], a[6], a[5], 1] - G[-((1 + r^2)/(r - r^2)), a[16], a[6], a[12], 1] + G[-((1 + r^2)/(r - r^2)), a[16], a[9], a[2], 1] + G[-((1 + r^2)/(r - r^2)), a[16], a[9], a[4], 1] - G[-((1 + r^2)/(r - r^2)), a[16], a[9], a[5], 1] - G[-((1 + r^2)/(r - r^2)), a[16], a[9], a[12], 1] - G[-((1 + r^2)/(r - r^2)), a[16], a[12], a[2], 1] - G[-((1 + r^2)/(r - r^2)), a[16], a[12], a[4], 1] - G[-((1 + r^2)/(r - r^2)), a[16], a[20], a[2], 1] - G[-((1 + r^2)/(r - r^2)), a[16], a[20], a[4], 1] - G[-((1 + r^2)/(r - r^2)), a[16], a[21], a[2], 1] - G[-((1 + r^2)/(r - r^2)), a[16], a[21], a[4], 1] + 2*G[-((1 + r^2)/(r - r^2)), a[20], a[2], a[5], 1] + 2*G[-((1 + r^2)/(r - r^2)), a[20], a[2], a[12], 1] - 2*G[-((1 + r^2)/(r - r^2)), a[20], a[2], a[14], 1] - 2*G[-((1 + r^2)/(r - r^2)), a[20], a[2], a[16], 1] + 2*G[-((1 + r^2)/(r - r^2)), a[20], a[4], a[5], 1] + 2*G[-((1 + r^2)/(r - r^2)), a[20], a[4], a[12], 1] - 2*G[-((1 + r^2)/(r - r^2)), a[20], a[4], a[14], 1] - 2*G[-((1 + r^2)/(r - r^2)), a[20], a[4], a[16], 1] + 2*G[-((1 + r^2)/(r - r^2)), a[20], a[5], a[2], 1] + 2*G[-((1 + r^2)/(r - r^2)), a[20], a[5], a[4], 1] + 2*G[-((1 + r^2)/(r - r^2)), a[20], a[12], a[2], 1] + 2*G[-((1 + r^2)/(r - r^2)), a[20], a[12], a[4], 1] - 2*G[-((1 + r^2)/(r - r^2)), a[20], a[14], a[2], 1] - 2*G[-((1 + r^2)/(r - r^2)), a[20], a[14], a[4], 1] - 2*G[-((1 + r^2)/(r - r^2)), a[20], a[16], a[2], 1] - 2*G[-((1 + r^2)/(r - r^2)), a[20], a[16], a[4], 1] + 2*G[-((1 + r^2)/(r - r^2)), a[21], a[2], a[5], 1] + 2*G[-((1 + r^2)/(r - r^2)), a[21], a[2], a[12], 1] - 2*G[-((1 + r^2)/(r - r^2)), a[21], a[2], a[14], 1] - 2*G[-((1 + r^2)/(r - r^2)), a[21], a[2], a[16], 1] + 2*G[-((1 + r^2)/(r - r^2)), a[21], a[4], a[5], 1] + 2*G[-((1 + r^2)/(r - r^2)), a[21], a[4], a[12], 1] - 2*G[-((1 + r^2)/(r - r^2)), a[21], a[4], a[14], 1] - 2*G[-((1 + r^2)/(r - r^2)), a[21], a[4], a[16], 1] + 2*G[-((1 + r^2)/(r - r^2)), a[21], a[5], a[2], 1] + 2*G[-((1 + r^2)/(r - r^2)), a[21], a[5], a[4], 1] + 2*G[-((1 + r^2)/(r - r^2)), a[21], a[12], a[2], 1] + 2*G[-((1 + r^2)/(r - r^2)), a[21], a[12], a[4], 1] - 2*G[-((1 + r^2)/(r - r^2)), a[21], a[14], a[2], 1] - 2*G[-((1 + r^2)/(r - r^2)), a[21], a[14], a[4], 1] - 2*G[-((1 + r^2)/(r - r^2)), a[21], a[16], a[2], 1] - 2*G[-((1 + r^2)/(r - r^2)), a[21], a[16], a[4], 1])/2;


sJ[5,k_,1]:=Antisymmetrize[sJhat[5,k,1]/.aArgs,{x,y,z}]/.{x->x[1],y->y[1],z->z[1]};


(* ::Subsubsection:: *)
(*Part (2) & (3)*)


(* ::Text:: *)
(*This is the second and third line of eq. (4.34) in fibration basis wrt t (1-t for Infty)*)


JhatFib[5,0,2] = JhatFib[5,0,3] = (-2*G[0, y]*G[1, x]*G[1 - 1/(y*z), t] + 2*G[1, x]*G[1, y]*G[1 - 1/(y*z), t] - 2*G[1, x]*G[1, z]*G[1 - 1/(y*z), t] - G[1, t]*G[1, x]*G[z^(-1), y] - G[1, x]*G[1, z]*G[z^(-1), y] - G[1, z]*G[(-1 + x)/x, t]*G[z^(-1), y] + G[1, x]*G[(-1 + y)/y, t]*G[z^(-1), y] - G[1, y]*G[1, z]*G[y*z, x] + G[1, z]*G[(-1 + x)/x, t]*G[y*z, x] - G[1, z]*G[(-1 + y)/y, t]*G[y*z, x] - G[1, t]*G[z^(-1), y]*G[y*z, x] - G[1, z]*G[z^(-1), y]*G[y*z, x] + G[(-1 + y)/y, t]*G[z^(-1), y]*G[y*z, x] - G[1, x]*G[0, z^(-1), y] - G[(-1 + x)/x, t]*G[0, z^(-1), y] - G[y*z, x]*G[0, z^(-1), y] - G[z^(-1), y]*G[1, (-1 + x)/x, t] + G[y*z, x]*G[1, (-1 + x)/x, t] - G[1, x]*G[1, 1 - 1/(y*z), t] - G[y*z, x]*G[1, 1 - 1/(y*z), t] + G[1, x]*G[1, z^(-1), y] + G[(-1 + x)/x, t]*G[1, z^(-1), y] + G[y*z, x]*G[1, z^(-1), y] + G[1, t]*G[1, y*z, x] + G[1, z]*G[1, y*z, x] - G[(-1 + y)/y, t]*G[1, y*z, x] - G[z^(-1), y]*G[(-1 + x)/x, 1, t] + G[z^(-1), y]*G[(-1 + x)/x, (-1 + y)/y, t] - G[0, y]*G[(-1 + x)/x, 1 - 1/(y*z), t] + G[1, y]*G[(-1 + x)/x, 1 - 1/(y*z), t] - G[1, z]*G[(-1 + x)/x, 1 - 1/(y*z), t] + G[z^(-1), y]*G[(-1 + y)/y, (-1 + x)/x, t] - G[y*z, x]*G[(-1 + y)/y, (-1 + x)/x, t] + G[1, x]*G[(-1 + y)/y, 1 - 1/(y*z), t] + G[y*z, x]*G[(-1 + y)/y, 1 - 1/(y*z), t] - G[(-1 + x)/x, t]*G[y, y*z, x] + G[(-1 + y)/y, t]*G[y, y*z, x] - 2*G[1, x]*G[1 - 1/(y*z), 1, t] - 2*G[0, y]*G[1 - 1/(y*z), (-1 + x)/x, t] + 2*G[1, y]*G[1 - 1/(y*z), (-1 + x)/x, t] - 2*G[1, z]*G[1 - 1/(y*z), (-1 + x)/x, t] + 2*G[1, x]*G[1 - 1/(y*z), (-1 + y)/y, t] - G[1, x]*G[z^(-1), 0, y] - G[(-1 + x)/x, t]*G[z^(-1), 0, y] - G[y*z, x]*G[z^(-1), 0, y] + G[1, x]*G[z^(-1), 1, y] + G[(-1 + x)/x, t]*G[z^(-1), 1, y] + G[y*z, x]*G[z^(-1), 1, y] + G[0, y]*G[y*z, 1, x] + G[1, t]*G[y*z, 1, x] - G[1, y]*G[y*z, 1, x] + 2*G[1, z]*G[y*z, 1, x] - G[(-1 + y)/y, t]*G[y*z, 1, x] + G[1, y]*G[y*z, y, x] - G[(-1 + x)/x, t]*G[y*z, y, x] + G[(-1 + y)/y, t]*G[y*z, y, x] - G[1, (-1 + x)/x, 1 - 1/(y*z), t] - G[1, y, y*z, x] - G[1, 1 - 1/(y*z), (-1 + x)/x, t] - G[1, y*z, y, x] - G[(-1 + x)/x, 1, 1 - 1/(y*z), t] + G[(-1 + x)/x, (-1 + y)/y, 1 - 1/(y*z), t] - G[(-1 + x)/x, 1 - 1/(y*z), 1, t] + G[(-1 + x)/x, 1 - 1/(y*z), (-1 + y)/y, t] + G[(-1 + y)/y, (-1 + x)/x, 1 - 1/(y*z), t] + G[(-1 + y)/y, 1 - 1/(y*z), (-1 + x)/x, t] - 2*G[1 - 1/(y*z), 1, (-1 + x)/x, t] - 2*G[1 - 1/(y*z), (-1 + x)/x, 1, t] + 2*G[1 - 1/(y*z), (-1 + x)/x, (-1 + y)/y, t] + 2*G[1 - 1/(y*z), (-1 + y)/y, (-1 + x)/x, t] - G[y*z, 1, y, x] - G[y*z, y, 1, x])/2;

JhatFibInfty[5,0,2] = JhatFibInfty[5,0,3] = (G[1, z]*G[x^(-1), t]*G[y*z, x] - G[1, z]*G[y^(-1), t]*G[y*z, x] + G[y*z, x]*G[0, x^(-1), t] - G[y*z, x]*G[0, 1/(y*z), t] - G[0, y]*G[x^(-1), 1/(y*z), t] - G[1, z]*G[x^(-1), 1/(y*z), t] - G[y*z, x]*G[y^(-1), x^(-1), t] + G[y*z, x]*G[y^(-1), 1/(y*z), t] - G[x^(-1), t]*G[y, y*z, x] + G[y^(-1), t]*G[y, y*z, x] - 2*G[0, y]*G[1/(y*z), x^(-1), t] - 2*G[1, z]*G[1/(y*z), x^(-1), t] - G[x^(-1), t]*G[y*z, y, x] + G[y^(-1), t]*G[y*z, y, x] - G[0, x^(-1), 1/(y*z), t] - G[0, 1/(y*z), x^(-1), t] - G[x^(-1), 0, 1/(y*z), t] + G[x^(-1), y^(-1), 1/(y*z), t] - G[x^(-1), 1/(y*z), 0, t] + G[x^(-1), 1/(y*z), y^(-1), t] + G[y^(-1), x^(-1), 1/(y*z), t] + G[y^(-1), 1/(y*z), x^(-1), t] - 2*G[1/(y*z), 0, x^(-1), t] - 2*G[1/(y*z), x^(-1), 0, t] + 2*G[1/(y*z), x^(-1), y^(-1), t] + 2*G[1/(y*z), y^(-1), x^(-1), t])/2;

JhatFib[5,0,4] = JhatFib[5,0,5] = (-2*G[0, y]*G[1, x]*G[1 - 1/(y*z), t] + 2*G[1, x]*G[1, y]*G[1 - 1/(y*z), t] - 2*G[1, x]*G[1, z]*G[1 - 1/(y*z), t] - G[1, x]*G[1, z]*G[z^(-1), y] - G[1, z]*G[(-1 + x)/x, t]*G[z^(-1), y] - G[1, y]*G[y, x]*G[(-1 + z)/z, t] - G[1, x]*G[z^(-1), y]*G[(-1 + z)/z, t] - G[1, y]*G[1, z]*G[y*z, x] + G[1, z]*G[(-1 + x)/x, t]*G[y*z, x] - G[1, z]*G[z^(-1), y]*G[y*z, x] - G[z^(-1), y]*G[(-1 + z)/z, t]*G[y*z, x] - G[1, x]*G[0, z^(-1), y] - G[(-1 + x)/x, t]*G[0, z^(-1), y] - G[y*z, x]*G[0, z^(-1), y] + G[1, x]*G[1, z^(-1), y] + G[(-1 + x)/x, t]*G[1, z^(-1), y] + G[y*z, x]*G[1, z^(-1), y] + G[1, z]*G[1, y*z, x] + G[(-1 + z)/z, t]*G[1, y*z, x] - G[y*z, x]*G[(-1 + x)/x, 1 - y/x, t] - G[0, y]*G[(-1 + x)/x, 1 - 1/(y*z), t] + G[1, y]*G[(-1 + x)/x, 1 - 1/(y*z), t] - G[1, z]*G[(-1 + x)/x, 1 - 1/(y*z), t] - G[z^(-1), y]*G[(-1 + x)/x, (-1 + z)/z, t] + G[y*z, x]*G[(-1 + x)/x, (-1 + z)/z, t] + G[(-1 + z)/z, t]*G[y, 1, x] - G[(-1 + x)/x, t]*G[y, y*z, x] - 2*G[0, y]*G[1 - 1/(y*z), (-1 + x)/x, t] + 2*G[1, y]*G[1 - 1/(y*z), (-1 + x)/x, t] - 2*G[1, z]*G[1 - 1/(y*z), (-1 + x)/x, t] - 2*G[1, x]*G[1 - 1/(y*z), (-1 + z)/z, t] - G[1, x]*G[z^(-1), 0, y] - G[(-1 + x)/x, t]*G[z^(-1), 0, y] - G[y*z, x]*G[z^(-1), 0, y] + G[1, x]*G[z^(-1), 1, y] + G[(-1 + x)/x, t]*G[z^(-1), 1, y] + G[y*z, x]*G[z^(-1), 1, y] - G[z^(-1), y]*G[(-1 + z)/z, (-1 + x)/x, t] + G[y*z, x]*G[(-1 + z)/z, (-1 + x)/x, t] + G[1, x]*G[(-1 + z)/z, 1 - y/x, t] - G[1, y]*G[(-1 + z)/z, 1 - y/x, t] - G[1, x]*G[(-1 + z)/z, 1 - 1/(y*z), t] - G[y*z, x]*G[(-1 + z)/z, 1 - 1/(y*z), t] + G[0, y]*G[y*z, 1, x] - G[1, y]*G[y*z, 1, x] + 2*G[1, z]*G[y*z, 1, x] + G[(-1 + z)/z, t]*G[y*z, 1, x] + G[1, y]*G[y*z, y, x] - G[(-1 + x)/x, t]*G[y*z, y, x] - G[1, y, y*z, x] - G[1, y*z, y, x] - G[(-1 + x)/x, 1 - 1/(y*z), (-1 + z)/z, t] - G[(-1 + x)/x, (-1 + z)/z, 1 - 1/(y*z), t] - 2*G[1 - 1/(y*z), (-1 + x)/x, (-1 + z)/z, t] - 2*G[1 - 1/(y*z), (-1 + z)/z, (-1 + x)/x, t] - G[(-1 + z)/z, (-1 + x)/x, 1 - 1/(y*z), t] + G[(-1 + z)/z, 1 - y/x, (-1 + x)/x, t] - G[(-1 + z)/z, 1 - 1/(y*z), (-1 + x)/x, t] - G[y*z, 1, y, x] - G[y*z, y, 1, x])/2;

JhatFibInfty[5,0,4] = JhatFibInfty[5,0,5] = (-(G[y*z, x]*G[x^(-1), y/x, t]) + G[y*z, x]*G[x^(-1), z^(-1), t] - G[0, y]*G[x^(-1), 1/(y*z), t] + G[1, y]*G[x^(-1), 1/(y*z), t] + G[y*z, x]*G[z^(-1), x^(-1), t] - G[1, y]*G[z^(-1), y/x, t] - G[y*z, x]*G[z^(-1), 1/(y*z), t] - 2*G[0, y]*G[1/(y*z), x^(-1), t] + 2*G[1, y]*G[1/(y*z), x^(-1), t] - G[x^(-1), z^(-1), 1/(y*z), t] - G[x^(-1), 1/(y*z), z^(-1), t] - G[z^(-1), x^(-1), 1/(y*z), t] + G[z^(-1), y/x, x^(-1), t] - G[z^(-1), 1/(y*z), x^(-1), t] - 2*G[1/(y*z), x^(-1), z^(-1), t] - 2*G[1/(y*z), z^(-1), x^(-1), t])/2;

JhatFib[5,0,6] = JhatFib[5,0,7] = (-2*G[0, y]*G[1, x]*G[1 - 1/(y*z), t] + 2*G[1, x]*G[1, y]*G[1 - 1/(y*z), t] - 2*G[1, x]*G[1, z]*G[1 - 1/(y*z), t] - G[1, t]*G[1, x]*G[z^(-1), y] - G[1, x]*G[1, z]*G[z^(-1), y] - G[1, z]*G[(-1 + x)/x, t]*G[z^(-1), y] + G[1, x]*G[(-1 + y)/y, t]*G[z^(-1), y] - G[1, y]*G[1, z]*G[y*z, x] + G[1, z]*G[(-1 + x)/x, t]*G[y*z, x] - G[1, z]*G[(-1 + y)/y, t]*G[y*z, x] - G[1, t]*G[z^(-1), y]*G[y*z, x] - G[1, z]*G[z^(-1), y]*G[y*z, x] + G[(-1 + y)/y, t]*G[z^(-1), y]*G[y*z, x] - G[1, x]*G[0, z^(-1), y] - G[(-1 + x)/x, t]*G[0, z^(-1), y] - G[y*z, x]*G[0, z^(-1), y] - G[z^(-1), y]*G[1, (-1 + x)/x, t] + G[y*z, x]*G[1, (-1 + x)/x, t] - G[1, x]*G[1, 1 - 1/(y*z), t] - G[y*z, x]*G[1, 1 - 1/(y*z), t] + G[1, x]*G[1, z^(-1), y] + G[(-1 + x)/x, t]*G[1, z^(-1), y] + G[y*z, x]*G[1, z^(-1), y] + G[1, t]*G[1, y*z, x] + G[1, z]*G[1, y*z, x] - G[(-1 + y)/y, t]*G[1, y*z, x] - G[z^(-1), y]*G[(-1 + x)/x, 1, t] + G[z^(-1), y]*G[(-1 + x)/x, (-1 + y)/y, t] - G[0, y]*G[(-1 + x)/x, 1 - 1/(y*z), t] + G[1, y]*G[(-1 + x)/x, 1 - 1/(y*z), t] - G[1, z]*G[(-1 + x)/x, 1 - 1/(y*z), t] + G[z^(-1), y]*G[(-1 + y)/y, (-1 + x)/x, t] - G[y*z, x]*G[(-1 + y)/y, (-1 + x)/x, t] + G[1, x]*G[(-1 + y)/y, 1 - 1/(y*z), t] + G[y*z, x]*G[(-1 + y)/y, 1 - 1/(y*z), t] - G[(-1 + x)/x, t]*G[y, y*z, x] + G[(-1 + y)/y, t]*G[y, y*z, x] - 2*G[1, x]*G[1 - 1/(y*z), 1, t] - 2*G[0, y]*G[1 - 1/(y*z), (-1 + x)/x, t] + 2*G[1, y]*G[1 - 1/(y*z), (-1 + x)/x, t] - 2*G[1, z]*G[1 - 1/(y*z), (-1 + x)/x, t] + 2*G[1, x]*G[1 - 1/(y*z), (-1 + y)/y, t] - G[1, x]*G[z^(-1), 0, y] - G[(-1 + x)/x, t]*G[z^(-1), 0, y] - G[y*z, x]*G[z^(-1), 0, y] + G[1, x]*G[z^(-1), 1, y] + G[(-1 + x)/x, t]*G[z^(-1), 1, y] + G[y*z, x]*G[z^(-1), 1, y] + G[0, y]*G[y*z, 1, x] + G[1, t]*G[y*z, 1, x] - G[1, y]*G[y*z, 1, x] + 2*G[1, z]*G[y*z, 1, x] - G[(-1 + y)/y, t]*G[y*z, 1, x] + G[1, y]*G[y*z, y, x] - G[(-1 + x)/x, t]*G[y*z, y, x] + G[(-1 + y)/y, t]*G[y*z, y, x] - G[1, (-1 + x)/x, 1 - 1/(y*z), t] - G[1, y, y*z, x] - G[1, 1 - 1/(y*z), (-1 + x)/x, t] - G[1, y*z, y, x] - G[(-1 + x)/x, 1, 1 - 1/(y*z), t] + G[(-1 + x)/x, (-1 + y)/y, 1 - 1/(y*z), t] - G[(-1 + x)/x, 1 - 1/(y*z), 1, t] + G[(-1 + x)/x, 1 - 1/(y*z), (-1 + y)/y, t] + G[(-1 + y)/y, (-1 + x)/x, 1 - 1/(y*z), t] + G[(-1 + y)/y, 1 - 1/(y*z), (-1 + x)/x, t] - 2*G[1 - 1/(y*z), 1, (-1 + x)/x, t] - 2*G[1 - 1/(y*z), (-1 + x)/x, 1, t] + 2*G[1 - 1/(y*z), (-1 + x)/x, (-1 + y)/y, t] + 2*G[1 - 1/(y*z), (-1 + y)/y, (-1 + x)/x, t] - G[y*z, 1, y, x] - G[y*z, y, 1, x])/2;

JhatFibInfty[5,0,6] = JhatFibInfty[5,0,7] = (G[1, z]*G[x^(-1), t]*G[y*z, x] - G[1, z]*G[y^(-1), t]*G[y*z, x] + G[y*z, x]*G[0, x^(-1), t] - G[y*z, x]*G[0, 1/(y*z), t] - G[0, y]*G[x^(-1), 1/(y*z), t] - G[1, z]*G[x^(-1), 1/(y*z), t] - G[y*z, x]*G[y^(-1), x^(-1), t] + G[y*z, x]*G[y^(-1), 1/(y*z), t] - G[x^(-1), t]*G[y, y*z, x] + G[y^(-1), t]*G[y, y*z, x] - 2*G[0, y]*G[1/(y*z), x^(-1), t] - 2*G[1, z]*G[1/(y*z), x^(-1), t] - G[x^(-1), t]*G[y*z, y, x] + G[y^(-1), t]*G[y*z, y, x] - G[0, x^(-1), 1/(y*z), t] - G[0, 1/(y*z), x^(-1), t] - G[x^(-1), 0, 1/(y*z), t] + G[x^(-1), y^(-1), 1/(y*z), t] - G[x^(-1), 1/(y*z), 0, t] + G[x^(-1), 1/(y*z), y^(-1), t] + G[y^(-1), x^(-1), 1/(y*z), t] + G[y^(-1), 1/(y*z), x^(-1), t] - 2*G[1/(y*z), 0, x^(-1), t] - 2*G[1/(y*z), x^(-1), 0, t] + 2*G[1/(y*z), x^(-1), y^(-1), t] + 2*G[1/(y*z), y^(-1), x^(-1), t])/2;

JhatFib[5,0,8] = JhatFib[5,0,9] = (2*G[0, Abs[y]]*G[1, x]*G[1, y] + 2*G[1, t]*G[1, x]*G[1, y] + 2*G[0, Abs[y]]*G[1, y]*G[(-1 + x)/x, t] + 4*G[0, Abs[y]]*G[1, x]*G[(-1 + y)/y, t] + 2*G[0, Abs[y]]*G[1, y]*G[y, x] + 2*G[1, t]*G[1, y]*G[y, x] + 2*G[0, Abs[x]]*G[(-1 + x)/x, t]*G[y, x] - 2*G[0, Abs[y]]*G[(-1 + x)/x, t]*G[y, x] + 2*G[1, y]*G[1, (-1 + x)/x, t] - 2*G[y, x]*G[1, (-1 + x)/x, t] + 2*G[1, x]*G[1, (-1 + y)/y, t] + 2*G[y, x]*G[1, (-1 + y)/y, t] + 2*G[0, Abs[x]]*G[1, y, x] - 2*G[0, Abs[y]]*G[1, y, x] - 2*G[1, t]*G[1, y, x] + 2*G[1, y]*G[(-1 + x)/x, 1, t] + 2*G[0, Abs[y]]*G[(-1 + x)/x, (-1 + y)/y, t] + 4*G[1, x]*G[(-1 + y)/y, 1, t] + 4*G[0, Abs[y]]*G[(-1 + y)/y, (-1 + x)/x, t] + 2*G[0, Abs[x]]*G[y, 1, x] - 4*G[0, Abs[y]]*G[y, 1, x] - 2*G[1, t]*G[y, 1, x] - 2*G[0, 1, y, x] - 2*G[0, y, 1, x] + 2*G[1, (-1 + x)/x, (-1 + y)/y, t] + 2*G[1, (-1 + y)/y, (-1 + x)/x, t] + 2*G[(-1 + x)/x, 1, (-1 + y)/y, t] + 2*G[(-1 + x)/x, (-1 + y)/y, 1, t] + 4*G[(-1 + y)/y, 1, (-1 + x)/x, t] + 4*G[(-1 + y)/y, (-1 + x)/x, 1, t])/2;

JhatFibInfty[5,0,8] = JhatFibInfty[5,0,9] = (2*G[0, Abs[x]]*G[x^(-1), t]*G[y, x] - 2*G[0, Abs[y]]*G[x^(-1), t]*G[y, x] - 2*G[y, x]*G[0, x^(-1), t] + 2*G[y, x]*G[0, y^(-1), t] + 2*G[0, Abs[y]]*G[x^(-1), y^(-1), t] + 4*G[0, Abs[y]]*G[y^(-1), x^(-1), t] + 2*G[0, x^(-1), y^(-1), t] + 2*G[0, y^(-1), x^(-1), t] + 2*G[x^(-1), 0, y^(-1), t] + 2*G[x^(-1), y^(-1), 0, t] + 4*G[y^(-1), 0, x^(-1), t] + 4*G[y^(-1), x^(-1), 0, t])/2;


(* ::Text:: *)
(*Analogously to "Coefficients of eq. (4.39)" but with (1) replaced by (2) resp . (3)*)


sJhat[5,-1,2] = sJhat[5,-1,3] = (G[0, y]*G[1, x]*G[z^(-1), y] - G[1, x]*G[1, y]*G[z^(-1), y] + G[1, x]*G[1, z]*G[z^(-1), y] - G[0, y]*G[1, x]*G[y*z, x] + G[1, x]*G[1, y]*G[y*z, x] - 2*G[1, x]*G[1, z]*G[y*z, x] + G[1, y]*G[1, z]*G[y*z, x] + G[1, x]*G[y, x]*G[y*z, x] - G[1, y]*G[y, x]*G[y*z, x] + G[0, y]*G[z^(-1), y]*G[y*z, x] - G[1, y]*G[z^(-1), y]*G[y*z, x] + G[1, z]*G[z^(-1), y]*G[y*z, x] + G[0, y]*G[1, y*z, x] - G[1, y]*G[1, y*z, x] + G[1, z]*G[1, y*z, x] - G[1, x]*G[y, y*z, x] + G[1, y]*G[y, y*z, x] + G[1, y, y*z, x])/2;

sJhat[5,0,2] = sJhat[5,0,3] = (-2*G[1, x]*(G[0, y] - G[1, y] + G[1, z])*G[0, 1 - 1/(y*z), 1] - (Pi^2*(-(G[1, x]*G[z^(-1), y]) - G[z^(-1), y]*G[y*z, x] + G[1, y*z, x] + G[y*z, 1, x]))/6 - G[-1, x^(-1), 1]*(G[1, z]*G[y*z, x] - G[y, y*z, x] - G[y*z, y, x]) + 2*G[0, x^(-1), 1]*(G[1, z]*G[y*z, x] - G[y, y*z, x] - G[y*z, y, x]) - G[-1, y^(-1), 1]*(-(G[1, z]*G[y*z, x]) + G[y, y*z, x] + G[y*z, y, x]) + 2*G[0, y^(-1), 1]*(-(G[1, z]*G[y*z, x]) + G[y, y*z, x] + G[y*z, y, x]) - G[0, (-1 + x)/x, 1]*(G[1, z]*(G[z^(-1), y] - G[y*z, x]) + G[0, z^(-1), y] - G[1, z^(-1), y] + G[y, y*z, x] + G[z^(-1), 0, y] - G[z^(-1), 1, y] + G[y*z, y, x]) + G[0, (-1 + y)/y, 1]*(G[1, x]*G[z^(-1), y] - G[1, z]*G[y*z, x] + G[z^(-1), y]*G[y*z, x] - G[1, y*z, x] + G[y, y*z, x] - G[y*z, 1, x] + G[y*z, y, x]) - G[y*z, x]*G[-1, 0, x^(-1), 1] + G[y*z, x]*G[-1, 0, 1/(y*z), 1] + (G[0, y] + G[1, z])*G[-1, x^(-1), 1/(y*z), 1] + G[y*z, x]*G[-1, y^(-1), x^(-1), 1] - G[y*z, x]*G[-1, y^(-1), 1/(y*z), 1] + 2*(G[0, y] + G[1, z])*G[-1, 1/(y*z), x^(-1), 1] + 2*G[y*z, x]*G[0, 0, x^(-1), 1] - 2*G[y*z, x]*G[0, 0, 1/(y*z), 1] + (-G[z^(-1), y] + G[y*z, x])*G[0, 1, (-1 + x)/x, 1] - (G[1, x] + G[y*z, x])*G[0, 1, 1 - 1/(y*z), 1] - 2*(G[0, y] + G[1, z])*G[0, x^(-1), 1/(y*z), 1] - G[z^(-1), y]*G[0, (-1 + x)/x, 1, 1] + G[z^(-1), y]*G[0, (-1 + x)/x, (-1 + y)/y, 1] - (G[0, y] - G[1, y] + G[1, z])*G[0, (-1 + x)/x, 1 - 1/(y*z), 1] - 2*G[y*z, x]*G[0, y^(-1), x^(-1), 1] + 2*G[y*z, x]*G[0, y^(-1), 1/(y*z), 1] + (G[z^(-1), y] - G[y*z, x])*G[0, (-1 + y)/y, (-1 + x)/x, 1] + (G[1, x] + G[y*z, x])*G[0, (-1 + y)/y, 1 - 1/(y*z), 1] - 2*G[1, x]*G[0, 1 - 1/(y*z), 1, 1] - 2*(G[0, y] - G[1, y] + G[1, z])*G[0, 1 - 1/(y*z), (-1 + x)/x, 1] + 2*G[1, x]*G[0, 1 - 1/(y*z), (-1 + y)/y, 1] - 4*(G[0, y] + G[1, z])*G[0, 1/(y*z), x^(-1), 1] - G[0, 2]*(G[0, y]*G[1, x]*G[z^(-1), y] - G[1, x]*G[1, y]*G[z^(-1), y] + G[1, x]*G[1, z]*G[z^(-1), y] - G[0, y]*G[1, x]*G[y*z, x] + G[1, x]*G[1, y]*G[y*z, x] - 2*G[1, x]*G[1, z]*G[y*z, x] + G[1, y]*G[1, z]*G[y*z, x] + G[1, x]*G[y, x]*G[y*z, x] - G[1, y]*G[y, x]*G[y*z, x] + G[0, y]*G[z^(-1), y]*G[y*z, x] - G[1, y]*G[z^(-1), y]*G[y*z, x] + G[1, z]*G[z^(-1), y]*G[y*z, x] + G[0, y]*G[1, y*z, x] - G[1, y]*G[1, y*z, x] + G[1, z]*G[1, y*z, x] - G[1, x]*G[y, y*z, x] + G[1, y]*G[y, y*z, x] + G[1, y, y*z, x]) + G[-1, 0, x^(-1), 1/(y*z), 1] + G[-1, 0, 1/(y*z), x^(-1), 1] + G[-1, x^(-1), 0, 1/(y*z), 1] - G[-1, x^(-1), y^(-1), 1/(y*z), 1] + G[-1, x^(-1), 1/(y*z), 0, 1] - G[-1, x^(-1), 1/(y*z), y^(-1), 1] - G[-1, y^(-1), x^(-1), 1/(y*z), 1] - G[-1, y^(-1), 1/(y*z), x^(-1), 1] + 2*G[-1, 1/(y*z), 0, x^(-1), 1] + 2*G[-1, 1/(y*z), x^(-1), 0, 1] - 2*G[-1, 1/(y*z), x^(-1), y^(-1), 1] - 2*G[-1, 1/(y*z), y^(-1), x^(-1), 1] - 2*G[0, 0, x^(-1), 1/(y*z), 1] - 2*G[0, 0, 1/(y*z), x^(-1), 1] - G[0, 1, (-1 + x)/x, 1 - 1/(y*z), 1] - G[0, 1, 1 - 1/(y*z), (-1 + x)/x, 1] - 2*G[0, x^(-1), 0, 1/(y*z), 1] + 2*G[0, x^(-1), y^(-1), 1/(y*z), 1] - 2*G[0, x^(-1), 1/(y*z), 0, 1] + 2*G[0, x^(-1), 1/(y*z), y^(-1), 1] - G[0, (-1 + x)/x, 1, 1 - 1/(y*z), 1] + G[0, (-1 + x)/x, (-1 + y)/y, 1 - 1/(y*z), 1] - G[0, (-1 + x)/x, 1 - 1/(y*z), 1, 1] + G[0, (-1 + x)/x, 1 - 1/(y*z), (-1 + y)/y, 1] + 2*G[0, y^(-1), x^(-1), 1/(y*z), 1] + 2*G[0, y^(-1), 1/(y*z), x^(-1), 1] + G[0, (-1 + y)/y, (-1 + x)/x, 1 - 1/(y*z), 1] + G[0, (-1 + y)/y, 1 - 1/(y*z), (-1 + x)/x, 1] - 2*G[0, 1 - 1/(y*z), 1, (-1 + x)/x, 1] - 2*G[0, 1 - 1/(y*z), (-1 + x)/x, 1, 1] + 2*G[0, 1 - 1/(y*z), (-1 + x)/x, (-1 + y)/y, 1] + 2*G[0, 1 - 1/(y*z), (-1 + y)/y, (-1 + x)/x, 1] - 4*G[0, 1/(y*z), 0, x^(-1), 1] - 4*G[0, 1/(y*z), x^(-1), 0, 1] + 4*G[0, 1/(y*z), x^(-1), y^(-1), 1] + 4*G[0, 1/(y*z), y^(-1), x^(-1), 1])/2;

sJhat[5,-1,4] = sJhat[5,-1,5] = (G[0, y]*G[1, x]*G[z^(-1), y] - G[1, x]*G[1, y]*G[z^(-1), y] + G[1, x]*G[1, z]*G[z^(-1), y] - G[0, y]*G[1, x]*G[y*z, x] + G[1, x]*G[1, y]*G[y*z, x] - 2*G[1, x]*G[1, z]*G[y*z, x] + G[1, y]*G[1, z]*G[y*z, x] + G[1, x]*G[y, x]*G[y*z, x] - G[1, y]*G[y, x]*G[y*z, x] + G[0, y]*G[z^(-1), y]*G[y*z, x] - G[1, y]*G[z^(-1), y]*G[y*z, x] + G[1, z]*G[z^(-1), y]*G[y*z, x] + G[0, y]*G[1, y*z, x] - G[1, y]*G[1, y*z, x] + G[1, z]*G[1, y*z, x] - G[1, x]*G[y, y*z, x] + G[1, y]*G[y, y*z, x] + G[1, y, y*z, x])/2;

sJhat[5,0,4] = sJhat[5,0,5] = (-2*G[1, x]*(G[0, y] - G[1, y] + G[1, z])*G[0, 1 - 1/(y*z), 1] + G[0, (-1 + z)/z, 1]*(-(G[1, y]*G[y, x]) - G[1, x]*G[z^(-1), y] - G[z^(-1), y]*G[y*z, x] + G[1, y*z, x] + G[y, 1, x] + G[y*z, 1, x]) - G[0, (-1 + x)/x, 1]*(G[1, z]*(G[z^(-1), y] - G[y*z, x]) + G[0, z^(-1), y] - G[1, z^(-1), y] + G[y, y*z, x] + G[z^(-1), 0, y] - G[z^(-1), 1, y] + G[y*z, y, x]) + G[y*z, x]*G[-1, x^(-1), y/x, 1] - G[y*z, x]*G[-1, x^(-1), z^(-1), 1] - (-G[0, y] + G[1, y])*G[-1, x^(-1), 1/(y*z), 1] - G[y*z, x]*G[-1, z^(-1), x^(-1), 1] + G[1, y]*G[-1, z^(-1), y/x, 1] + G[y*z, x]*G[-1, z^(-1), 1/(y*z), 1] + 2*(G[0, y] - G[1, y])*G[-1, 1/(y*z), x^(-1), 1] - 2*G[y*z, x]*G[0, x^(-1), y/x, 1] + 2*G[y*z, x]*G[0, x^(-1), z^(-1), 1] - 2*(G[0, y] - G[1, y])*G[0, x^(-1), 1/(y*z), 1] - G[y*z, x]*G[0, (-1 + x)/x, 1 - y/x, 1] - (G[0, y] - G[1, y] + G[1, z])*G[0, (-1 + x)/x, 1 - 1/(y*z), 1] + (-G[z^(-1), y] + G[y*z, x])*G[0, (-1 + x)/x, (-1 + z)/z, 1] - 2*(G[0, y] - G[1, y] + G[1, z])*G[0, 1 - 1/(y*z), (-1 + x)/x, 1] - 2*G[1, x]*G[0, 1 - 1/(y*z), (-1 + z)/z, 1] + 2*G[y*z, x]*G[0, z^(-1), x^(-1), 1] - 2*G[1, y]*G[0, z^(-1), y/x, 1] - 2*G[y*z, x]*G[0, z^(-1), 1/(y*z), 1] - 4*(G[0, y] - G[1, y])*G[0, 1/(y*z), x^(-1), 1] + (-G[z^(-1), y] + G[y*z, x])*G[0, (-1 + z)/z, (-1 + x)/x, 1] + (G[1, x] - G[1, y])*G[0, (-1 + z)/z, 1 - y/x, 1] - (G[1, x] + G[y*z, x])*G[0, (-1 + z)/z, 1 - 1/(y*z), 1] - G[0, 2]*(G[0, y]*G[1, x]*G[z^(-1), y] - G[1, x]*G[1, y]*G[z^(-1), y] + G[1, x]*G[1, z]*G[z^(-1), y] - G[0, y]*G[1, x]*G[y*z, x] + G[1, x]*G[1, y]*G[y*z, x] - 2*G[1, x]*G[1, z]*G[y*z, x] + G[1, y]*G[1, z]*G[y*z, x] + G[1, x]*G[y, x]*G[y*z, x] - G[1, y]*G[y, x]*G[y*z, x] + G[0, y]*G[z^(-1), y]*G[y*z, x] - G[1, y]*G[z^(-1), y]*G[y*z, x] + G[1, z]*G[z^(-1), y]*G[y*z, x] + G[0, y]*G[1, y*z, x] - G[1, y]*G[1, y*z, x] + G[1, z]*G[1, y*z, x] - G[1, x]*G[y, y*z, x] + G[1, y]*G[y, y*z, x] + G[1, y, y*z, x]) + G[-1, x^(-1), z^(-1), 1/(y*z), 1] + G[-1, x^(-1), 1/(y*z), z^(-1), 1] + G[-1, z^(-1), x^(-1), 1/(y*z), 1] - G[-1, z^(-1), y/x, x^(-1), 1] + G[-1, z^(-1), 1/(y*z), x^(-1), 1] + 2*G[-1, 1/(y*z), x^(-1), z^(-1), 1] + 2*G[-1, 1/(y*z), z^(-1), x^(-1), 1] - 2*G[0, x^(-1), z^(-1), 1/(y*z), 1] - 2*G[0, x^(-1), 1/(y*z), z^(-1), 1] - G[0, (-1 + x)/x, 1 - 1/(y*z), (-1 + z)/z, 1] - G[0, (-1 + x)/x, (-1 + z)/z, 1 - 1/(y*z), 1] - 2*G[0, 1 - 1/(y*z), (-1 + x)/x, (-1 + z)/z, 1] - 2*G[0, 1 - 1/(y*z), (-1 + z)/z, (-1 + x)/x, 1] - 2*G[0, z^(-1), x^(-1), 1/(y*z), 1] + 2*G[0, z^(-1), y/x, x^(-1), 1] - 2*G[0, z^(-1), 1/(y*z), x^(-1), 1] - 4*G[0, 1/(y*z), x^(-1), z^(-1), 1] - 4*G[0, 1/(y*z), z^(-1), x^(-1), 1] - G[0, (-1 + z)/z, (-1 + x)/x, 1 - 1/(y*z), 1] + G[0, (-1 + z)/z, 1 - y/x, (-1 + x)/x, 1] - G[0, (-1 + z)/z, 1 - 1/(y*z), (-1 + x)/x, 1])/2;

sJhat[5,-1,6] = sJhat[5,-1,7] = (G[0, y]*G[1, x]*G[z^(-1), y] - G[1, x]*G[1, y]*G[z^(-1), y] + G[1, x]*G[1, z]*G[z^(-1), y] - G[0, y]*G[1, x]*G[y*z, x] + G[1, x]*G[1, y]*G[y*z, x] - 2*G[1, x]*G[1, z]*G[y*z, x] + G[1, y]*G[1, z]*G[y*z, x] + G[1, x]*G[y, x]*G[y*z, x] - G[1, y]*G[y, x]*G[y*z, x] + G[0, y]*G[z^(-1), y]*G[y*z, x] - G[1, y]*G[z^(-1), y]*G[y*z, x] + G[1, z]*G[z^(-1), y]*G[y*z, x] + G[0, y]*G[1, y*z, x] - G[1, y]*G[1, y*z, x] + G[1, z]*G[1, y*z, x] - G[1, x]*G[y, y*z, x] + G[1, y]*G[y, y*z, x] + G[1, y, y*z, x])/2;

sJhat[5,0,6] = sJhat[5,0,7] = (-2*G[1, x]*(G[0, y] - G[1, y] + G[1, z])*G[0, 1 - 1/(y*z), 1] - (Pi^2*(-(G[1, x]*G[z^(-1), y]) - G[z^(-1), y]*G[y*z, x] + G[1, y*z, x] + G[y*z, 1, x]))/6 - G[-1, x^(-1), 1]*(G[1, z]*G[y*z, x] - G[y, y*z, x] - G[y*z, y, x]) + 2*G[0, x^(-1), 1]*(G[1, z]*G[y*z, x] - G[y, y*z, x] - G[y*z, y, x]) - G[-1, y^(-1), 1]*(-(G[1, z]*G[y*z, x]) + G[y, y*z, x] + G[y*z, y, x]) + 2*G[0, y^(-1), 1]*(-(G[1, z]*G[y*z, x]) + G[y, y*z, x] + G[y*z, y, x]) - G[0, (-1 + x)/x, 1]*(G[1, z]*(G[z^(-1), y] - G[y*z, x]) + G[0, z^(-1), y] - G[1, z^(-1), y] + G[y, y*z, x] + G[z^(-1), 0, y] - G[z^(-1), 1, y] + G[y*z, y, x]) + G[0, (-1 + y)/y, 1]*(G[1, x]*G[z^(-1), y] - G[1, z]*G[y*z, x] + G[z^(-1), y]*G[y*z, x] - G[1, y*z, x] + G[y, y*z, x] - G[y*z, 1, x] + G[y*z, y, x]) - G[y*z, x]*G[-1, 0, x^(-1), 1] + G[y*z, x]*G[-1, 0, 1/(y*z), 1] + (G[0, y] + G[1, z])*G[-1, x^(-1), 1/(y*z), 1] + G[y*z, x]*G[-1, y^(-1), x^(-1), 1] - G[y*z, x]*G[-1, y^(-1), 1/(y*z), 1] + 2*(G[0, y] + G[1, z])*G[-1, 1/(y*z), x^(-1), 1] + 2*G[y*z, x]*G[0, 0, x^(-1), 1] - 2*G[y*z, x]*G[0, 0, 1/(y*z), 1] + (-G[z^(-1), y] + G[y*z, x])*G[0, 1, (-1 + x)/x, 1] - (G[1, x] + G[y*z, x])*G[0, 1, 1 - 1/(y*z), 1] - 2*(G[0, y] + G[1, z])*G[0, x^(-1), 1/(y*z), 1] - G[z^(-1), y]*G[0, (-1 + x)/x, 1, 1] + G[z^(-1), y]*G[0, (-1 + x)/x, (-1 + y)/y, 1] - (G[0, y] - G[1, y] + G[1, z])*G[0, (-1 + x)/x, 1 - 1/(y*z), 1] - 2*G[y*z, x]*G[0, y^(-1), x^(-1), 1] + 2*G[y*z, x]*G[0, y^(-1), 1/(y*z), 1] + (G[z^(-1), y] - G[y*z, x])*G[0, (-1 + y)/y, (-1 + x)/x, 1] + (G[1, x] + G[y*z, x])*G[0, (-1 + y)/y, 1 - 1/(y*z), 1] - 2*G[1, x]*G[0, 1 - 1/(y*z), 1, 1] - 2*(G[0, y] - G[1, y] + G[1, z])*G[0, 1 - 1/(y*z), (-1 + x)/x, 1] + 2*G[1, x]*G[0, 1 - 1/(y*z), (-1 + y)/y, 1] - 4*(G[0, y] + G[1, z])*G[0, 1/(y*z), x^(-1), 1] - G[0, 2]*(G[0, y]*G[1, x]*G[z^(-1), y] - G[1, x]*G[1, y]*G[z^(-1), y] + G[1, x]*G[1, z]*G[z^(-1), y] - G[0, y]*G[1, x]*G[y*z, x] + G[1, x]*G[1, y]*G[y*z, x] - 2*G[1, x]*G[1, z]*G[y*z, x] + G[1, y]*G[1, z]*G[y*z, x] + G[1, x]*G[y, x]*G[y*z, x] - G[1, y]*G[y, x]*G[y*z, x] + G[0, y]*G[z^(-1), y]*G[y*z, x] - G[1, y]*G[z^(-1), y]*G[y*z, x] + G[1, z]*G[z^(-1), y]*G[y*z, x] + G[0, y]*G[1, y*z, x] - G[1, y]*G[1, y*z, x] + G[1, z]*G[1, y*z, x] - G[1, x]*G[y, y*z, x] + G[1, y]*G[y, y*z, x] + G[1, y, y*z, x]) + G[-1, 0, x^(-1), 1/(y*z), 1] + G[-1, 0, 1/(y*z), x^(-1), 1] + G[-1, x^(-1), 0, 1/(y*z), 1] - G[-1, x^(-1), y^(-1), 1/(y*z), 1] + G[-1, x^(-1), 1/(y*z), 0, 1] - G[-1, x^(-1), 1/(y*z), y^(-1), 1] - G[-1, y^(-1), x^(-1), 1/(y*z), 1] - G[-1, y^(-1), 1/(y*z), x^(-1), 1] + 2*G[-1, 1/(y*z), 0, x^(-1), 1] + 2*G[-1, 1/(y*z), x^(-1), 0, 1] - 2*G[-1, 1/(y*z), x^(-1), y^(-1), 1] - 2*G[-1, 1/(y*z), y^(-1), x^(-1), 1] - 2*G[0, 0, x^(-1), 1/(y*z), 1] - 2*G[0, 0, 1/(y*z), x^(-1), 1] - G[0, 1, (-1 + x)/x, 1 - 1/(y*z), 1] - G[0, 1, 1 - 1/(y*z), (-1 + x)/x, 1] - 2*G[0, x^(-1), 0, 1/(y*z), 1] + 2*G[0, x^(-1), y^(-1), 1/(y*z), 1] - 2*G[0, x^(-1), 1/(y*z), 0, 1] + 2*G[0, x^(-1), 1/(y*z), y^(-1), 1] - G[0, (-1 + x)/x, 1, 1 - 1/(y*z), 1] + G[0, (-1 + x)/x, (-1 + y)/y, 1 - 1/(y*z), 1] - G[0, (-1 + x)/x, 1 - 1/(y*z), 1, 1] + G[0, (-1 + x)/x, 1 - 1/(y*z), (-1 + y)/y, 1] + 2*G[0, y^(-1), x^(-1), 1/(y*z), 1] + 2*G[0, y^(-1), 1/(y*z), x^(-1), 1] + G[0, (-1 + y)/y, (-1 + x)/x, 1 - 1/(y*z), 1] + G[0, (-1 + y)/y, 1 - 1/(y*z), (-1 + x)/x, 1] - 2*G[0, 1 - 1/(y*z), 1, (-1 + x)/x, 1] - 2*G[0, 1 - 1/(y*z), (-1 + x)/x, 1, 1] + 2*G[0, 1 - 1/(y*z), (-1 + x)/x, (-1 + y)/y, 1] + 2*G[0, 1 - 1/(y*z), (-1 + y)/y, (-1 + x)/x, 1] - 4*G[0, 1/(y*z), 0, x^(-1), 1] - 4*G[0, 1/(y*z), x^(-1), 0, 1] + 4*G[0, 1/(y*z), x^(-1), y^(-1), 1] + 4*G[0, 1/(y*z), y^(-1), x^(-1), 1])/2;

sJhat[5,-1,8] = sJhat[5,-1,9] = -(G[0, Abs[y]]*G[1, x]*G[1, y]) - G[0, Abs[x]]*G[1, x]*G[y, x] + 2*G[0, Abs[y]]*G[1, x]*G[y, x] - G[0, Abs[y]]*G[1, y]*G[y, x] + G[1, x]*G[0, y, x] - G[0, Abs[y]]*G[1, y, x] - G[1, 0, y, x];

sJhat[5,0,8] = sJhat[5,0,9] = (2*G[0, 2]*(G[0, Abs[y]]*G[1, x]*G[1, y] + G[0, Abs[x]]*G[1, x]*G[y, x] - 2*G[0, Abs[y]]*G[1, x]*G[y, x] + G[0, Abs[y]]*G[1, y]*G[y, x] - G[1, x]*G[0, y, x] + G[0, Abs[y]]*G[1, y, x] + G[1, 0, y, x]) - 2*(G[y, x]*((G[0, Abs[x]] - G[0, Abs[y]])*G[-1, x^(-1), 1] - G[-1, 0, x^(-1), 1] + G[-1, 0, y^(-1), 1]) + G[0, Abs[y]]*G[-1, x^(-1), y^(-1), 1] + 2*G[0, Abs[y]]*G[-1, y^(-1), x^(-1), 1] + G[-1, 0, x^(-1), y^(-1), 1] + G[-1, 0, y^(-1), x^(-1), 1] + G[-1, x^(-1), 0, y^(-1), 1] + G[-1, x^(-1), y^(-1), 0, 1] + 2*G[-1, y^(-1), 0, x^(-1), 1] + 2*G[-1, y^(-1), x^(-1), 0, 1]) + 2*(2*(G[0, Abs[x]] - G[0, Abs[y]])*G[y, x]*G[0, x^(-1), 1] + (G[0, Abs[y]]*G[1, y] + (G[0, Abs[x]] - G[0, Abs[y]])*G[y, x])*G[0, (-1 + x)/x, 1] + 2*G[0, Abs[y]]*G[1, x]*G[0, (-1 + y)/y, 1] - (Pi^2*(G[1, x]*G[1, y] + G[1, y]*G[y, x] - G[1, y, x] - G[y, 1, x]))/6 - 2*G[y, x]*G[0, 0, x^(-1), 1] + 2*G[y, x]*G[0, 0, y^(-1), 1] + (G[1, y] - G[y, x])*G[0, 1, (-1 + x)/x, 1] + (G[1, x] + G[y, x])*G[0, 1, (-1 + y)/y, 1] + 2*G[0, Abs[y]]*G[0, x^(-1), y^(-1), 1] + G[1, y]*G[0, (-1 + x)/x, 1, 1] + G[0, Abs[y]]*G[0, (-1 + x)/x, (-1 + y)/y, 1] + 4*G[0, Abs[y]]*G[0, y^(-1), x^(-1), 1] + 2*G[1, x]*G[0, (-1 + y)/y, 1, 1] + 2*G[0, Abs[y]]*G[0, (-1 + y)/y, (-1 + x)/x, 1] + 2*G[0, 0, x^(-1), y^(-1), 1] + 2*G[0, 0, y^(-1), x^(-1), 1] + G[0, 1, (-1 + x)/x, (-1 + y)/y, 1] + G[0, 1, (-1 + y)/y, (-1 + x)/x, 1] + 2*G[0, x^(-1), 0, y^(-1), 1] + 2*G[0, x^(-1), y^(-1), 0, 1] + G[0, (-1 + x)/x, 1, (-1 + y)/y, 1] + G[0, (-1 + x)/x, (-1 + y)/y, 1, 1] + 4*G[0, y^(-1), 0, x^(-1), 1] + 4*G[0, y^(-1), x^(-1), 0, 1] + 2*G[0, (-1 + y)/y, 1, (-1 + x)/x, 1] + 2*G[0, (-1 + y)/y, (-1 + x)/x, 1, 1]))/2;


(* ::Text:: *)
(*sJ[5, k, 2] + a^eps sJ[5, k, 3] is the eps^k coefficient of eq. (4.32)*)
(*The additional minus sign in front of i=8,9 comes from a consistent choice for square-root signs*)


sJ[5,k_,2]:=Sum[(-1)^i Antisymmetrize[sJhat[5,k,i],{x,y,z}]/.{x->x[i],y->y[i],z->z[i]},{i,2,5}]-Sum[(-1)^i Antisymmetrize[sJhat[5,k,i],{x,y}]/.{x->x[i],y->xp[i]},{i,8,9}];
sJ[5,k_,3]:=Sum[(-1)^i Antisymmetrize[sJhat[5,k,i],{x,y,z}]/.{x->x[i],y->y[i],z->z[i]},{i,6,7}];


(* ::Text:: *)
(*Combining all orthoschemes*)


(* ::Text:: *)
(*JPenta is eps^epsorder coefficient in eq . (3.21) for the pentagon integral (for one orthoscheme)*)


JPenta[epsorder_]:=Module[
{tmp=1/2Exp[eps EulerGamma] Omega[-2 eps] Pi^eps(QQ[4,4]^(-eps)Sum[g[i]eps^i,{i,-1,0}]+QQ[2,2]^(-eps)Sum[gg[i]eps^i,{i,-1,0}])/.Omega[X_]:>2Pi^(X/2)/Gamma[X/2]//SeriesCoefficient[#,{eps,0,epsorder}]&//Expand},
tmp/.g[i_]:>(-(sJ[5,i,1]) + sJ[5,i,2])/.gg[i_]:>sJ[5,i,3]];


(* ::Text:: *)
(*This is the eps^epsorder contribution from I_ 5^{6 - 2 eps} (Qmat)*)


IPenta[Qmat_,epsorder_]:=Module[{ngon=5}, 1/16 / Sqrt[Abs[Det[Qmat//ExtendedMatrix]]] Table[sgn[Qmat,k] JPenta[epsorder]/.(xyzrplPenta/.QQ[i_,j_]:>QQReplace[Qmat,k][[i,j]])/.QQ[j_,j_]:>QQReplace[Qmat,1][[j,j]],{k,(ngon)!}]//Total];

